Twisted scattering from Chern-Simons theory

We consider boundary conditions of two-dimensional Dirac fermions which preserve a non-anomalous continuous symmetry which acts differently on the left- and right-movers. Such boundaries are equivalent to topological defects of Weyl fermions preserving the symmetry. We give a general construction of such defects for conformally-embedded symmetries using Chern-Simons theory. They always exist and can be realised as half-space gauging defects for some finite categorical symmetry. Using this technology, we compute the twist lines to which fermions become attached upon scattering through the defect, the boundary central charge of the corresponding folded boundary state, and its mod-2 valued SPT class. As applications, we first consider abelian symmetries and find agreement with known results in the literature. We then study a novel example where an $SU(2) \times SU(4) \times U(1)^2$ symmetry is preserved. In contrast to the abelian case, the twist lines are intrinsically non-invertible and belong to either a $\text{TY}(\mathbb{Z}_3 \times \mathbb{Z}_3)$ or $\text{Rep}(\mathbb{S}_3) \times \mathbb{Z}_3$ symmetry depending on whether scattering is to the left or the right.

==> anc/category_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    110962,       3233]
NotebookOptionsPosition[    103562,       3102]
NotebookOutlinePosition[    103954,       3118]
CellTagsIndexPosition[    103911,       3115]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Examples", "Section",ExpressionUUID->"83f2ef81-6cd3-49b7-b903-7d887a9a65a2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Some properties of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"U", "(", "1", ")"}], "2"], TraditionalForm]],ExpressionUUID->
  "5ce4d104-d2ba-4912-aa9a-88292cffffdb"]
}], "Subsection",ExpressionUUID->"f7603512-0829-4b21-9c5e-01cc99e5c9df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"U1Category", "[", "2", "]"}]}], ";"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"d1b07a76-f5b0-42ea-8621-d6880f48cf3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Objects", "[", "u1", "]"}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"e1ce6875-93a5-4116-9e4d-66337497796e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  4.0012314371809607`*^9, {4.0012315054919024`*^9, 4.0012315273449173`*^9}, 
   4.001481602929331*^9, 4.001482891106621*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a66a4e2e-5f54-4f93-8916-1d486abad22d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Spin", "[", 
    RowBox[{"a", ",", "u1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"Objects", "[", "u1", "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"628809c8-de50-4dca-9f5c-7867a801fbd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231437188232*^9, {4.0012315055010633`*^9, 4.0012315273527184`*^9}, 
   4.001481603408783*^9, 4.001482891112859*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c5d2a864-2185-4b5b-beec-00eb4facc2de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking consistency of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"SU", "(", "2", ")"}], "3"], TraditionalForm]],ExpressionUUID->
  "7f3ec5d6-173e-4360-87e3-c305dd0d9f54"]
}], "Subsection",ExpressionUUID->"74309cd1-b3a8-43a3-8cc1-6dfeb861bd7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2", "=", 
   RowBox[{"SU2Category", "[", "3", "]"}]}], ";"}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"26a40ab4-363b-4ef5-9c1d-74b8dde5d9b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PentagonEquations", "[", "su2", "]"}], "//", "Reduce"}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"9c64ed62-5596-4d77-b6b2-15df5129cecb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  4.00123143805162*^9, {4.001231505817079*^9, 4.0012315280804653`*^9}, 
   4.001481606076994*^9, 4.001482891835044*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"f6214339-c141-42c2-9fed-43b2e4d13dba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HexagonEquations", "[", "su2", "]"}], "//", "Reduce"}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"38082ce4-ad91-4713-87b4-bcdc5138f952"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  4.001231438137795*^9, {4.001231505865488*^9, 4.0012315281352777`*^9}, 
   4.001481606162396*^9, 4.001482891894741*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"0a0d60dd-11fc-4986-afbb-2cadb10c1b7f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Constructing the Lagrangian algebra ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "l"], TraditionalForm]],ExpressionUUID->
  "d34ba7db-5d21-460f-bdb2-adf7fe26caf6"],
 " in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"U", "(", "2", ")"}], 
    RowBox[{"4", ",", "6"}]], TraditionalForm]],ExpressionUUID->
  "a6c263d6-b9c0-4da8-9820-bf35f1bcca45"]
}], "Subsection",ExpressionUUID->"f912db23-b32b-48ac-b92e-08a6eb427879"],

Cell["\<\
We create the algebra object we are interested in as a plain object, then set \
the algebra multiplication to be unknown variables.\
\>", "Text",ExpressionUUID->"7af7463c-e6c7-4516-becf-4b84465f0087"],

Cell[BoxData[
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{"U2Category", "[", 
    RowBox[{"4", ",", "6"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"f092e4d7-0e71-40a0-98d8-c07a0b7ee476"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"MakeDirectSumObject", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "8"}], "}"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}], "->", "1"}], ",", "u2"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"fdb6fd36-0638-4374-8d31-d8e91df96e74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintObject", "[", "A", "]"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"90020ab7-4de9-48a9-8688-f8592724a34a"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "\" \[CirclePlus] \"", 
   RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "\" \[CirclePlus] \"", 
   RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}], "\" \[CirclePlus] \"", 
   RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}]},
  "RowDefault"]], "Output",
 CellChangeTimes->{
  4.001231438512182*^9, {4.001231505946114*^9, 4.001231528170313*^9}, 
   4.001481610167747*^9, 4.0014828919405117`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"816242d5-a251-4eeb-8372-68947b2dc047"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A2", ",", "vars"}], "}"}], "=", 
   RowBox[{"WithUnknownMultiplication", "[", "A", "]"}]}], 
  ";"}], "\[IndentingNewLine]", "vars"}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"30d1c10e-fb98-4cf7-8351-f4c51eeef80e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", ",",
    "x8", ",", "x9", ",", "x10", ",", "x11"}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231438562339*^9, {4.001231505996084*^9, 4.0012315281818*^9}, 
   4.001481610955676*^9, 4.001482891949642*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"cdda6ed5-894c-4602-b178-60a5b793e999"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintMultiplication", "[", "A2", "]"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"2a511230-09da-497c-9daa-83a004b03e95"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x1"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x2"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x3"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x4"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x5"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x6"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x7"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x8"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x9"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x10"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "x11"},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.0012314385860777`*^9, {4.001231506022375*^9, 4.001231528200924*^9}, 
   4.001481612145475*^9, 4.001482891974395*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"a2092775-fa2a-4e7a-8f01-91e43751988c"]
}, Open  ]],

Cell["Check the spins of the lines in A are all zero:", "Text",ExpressionUUID->"425eb10f-68a7-433d-8ab5-0c10db218919"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Spin", "[", 
    RowBox[{"a", ",", "u2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"Objects", "[", "A", "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"843e0016-2cd1-489e-82e7-2db0fead6fb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  4.0012314386267548`*^9, {4.0012315060594397`*^9, 4.001231528211226*^9}, 
   4.0014816136457453`*^9, 4.0014828919881077`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"99db7451-1d28-4f42-b1a7-8b9a466c9a00"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"commutative", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CommutativeAlgebra", "[", "A2", "]"}], "//", "Reduce"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"associative", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociativeAlgebra", "[", "A2", "]"}], "//", "Reduce"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frobenius", "=", 
   RowBox[{
    RowBox[{"FrobeniusAlgebra", "[", "A2", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"specialseparable", "=", 
   RowBox[{
    RowBox[{"SpecialSeparableAlgebra", "[", "A2", "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetric", "=", 
   RowBox[{
    RowBox[{"SymmetricAlgebra", "[", "A2", "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{4.001481638320516*^9, 4.001481662185905*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"16849f14-2a42-4065-bfc7-6edb8e203b76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"slns", "=", 
  RowBox[{
   RowBox[{
   "commutative", "&&", "associative", "&&", "frobenius", "&&", 
    "specialseparable", "&&", "symmetric", "&&", 
    RowBox[{"And", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"x", "\[Element]", "Reals"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "vars"}], "}"}]}], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"#", ",", "vars"}], "]"}], "&"}]}]}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"b2236988-f964-48b8-8d8b-fd103a0832c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x4", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x5", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x6", "\[Rule]", "1"}], ",", 
     RowBox[{"x7", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x8", "\[Rule]", "1"}], ",", 
     RowBox[{"x9", "\[Rule]", "1"}], ",", 
     RowBox[{"x10", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x3", "\[Rule]", "1"}], ",", 
     RowBox[{"x4", "\[Rule]", "1"}], ",", 
     RowBox[{"x5", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x6", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x7", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x8", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x9", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x10", "\[Rule]", "1"}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x2", "\[Rule]", "1"}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x4", "\[Rule]", "1"}], ",", 
     RowBox[{"x5", "\[Rule]", "1"}], ",", 
     RowBox[{"x6", "\[Rule]", "1"}], ",", 
     RowBox[{"x7", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x8", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x9", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x10", "\[Rule]", "1"}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x2", "\[Rule]", "1"}], ",", 
     RowBox[{"x3", "\[Rule]", "1"}], ",", 
     RowBox[{"x4", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x5", "\[Rule]", "1"}], ",", 
     RowBox[{"x6", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x7", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x8", "\[Rule]", "1"}], ",", 
     RowBox[{"x9", "\[Rule]", "1"}], ",", 
     RowBox[{"x10", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x4", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x5", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x6", "\[Rule]", "1"}], ",", 
     RowBox[{"x7", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x8", "\[Rule]", "1"}], ",", 
     RowBox[{"x9", "\[Rule]", "1"}], ",", 
     RowBox[{"x10", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x3", "\[Rule]", "1"}], ",", 
     RowBox[{"x4", "\[Rule]", "1"}], ",", 
     RowBox[{"x5", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x6", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x7", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x8", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x9", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x10", "\[Rule]", "1"}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x2", "\[Rule]", "1"}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x4", "\[Rule]", "1"}], ",", 
     RowBox[{"x5", "\[Rule]", "1"}], ",", 
     RowBox[{"x6", "\[Rule]", "1"}], ",", 
     RowBox[{"x7", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x8", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x9", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x10", "\[Rule]", "1"}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"x2", "\[Rule]", "1"}], ",", 
     RowBox[{"x3", "\[Rule]", "1"}], ",", 
     RowBox[{"x4", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x5", "\[Rule]", "1"}], ",", 
     RowBox[{"x6", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x7", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"x8", "\[Rule]", "1"}], ",", 
     RowBox[{"x9", "\[Rule]", "1"}], ",", 
     RowBox[{"x10", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"x11", "\[Rule]", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231438896737*^9, {4.001231506303927*^9, 4.001231531015106*^9}, 
   4.001481631271372*^9, 4.0014816738501797`*^9, 4.0014828948159227`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c1c819fb-3f1f-428d-a57d-9a90f407c256"]
}, Open  ]],

Cell["\<\
Note these are all isomorphic, so there is one algebra structure up to \
isomorphism.\
\>", "Text",ExpressionUUID->"b7874fae-dac4-4509-a9fa-7fcf6437a131"],

Cell["Print out the multiplication table:", "Text",ExpressionUUID->"b25e99c4-c1cb-48fe-8f6c-0371035913f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Multiplication", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "1", ",", "1", ",", "1", ",", "A2"}], 
         "]"}], " ", 
        SubscriptBox["X", "c"]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"FusionResults", "[", 
          RowBox[{"a", ",", "b", ",", "A2"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"Objects", "[", "A2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"Objects", "[", "A2", "]"}]}], "}"}]}], "]"}], "//", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"slns", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
    "]"}]}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"a97225a4-d54c-4d72-8aba-5b3980592047"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8"}], "}"}]], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}]]},
     {
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]], " ", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}]]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]]}], "+", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}]]}], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]]},
     {
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8"}], "}"}]], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]]}], "-", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}]]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]], " ", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]]}], 
      RowBox[{"-", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}]]}]},
     {
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}]], 
      RowBox[{"-", 
       SubscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]]}], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "8"}], "}"}]], 
      SubscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  4.001231438951242*^9, {4.001231506348403*^9, 4.001231531060466*^9}, 
   4.001481678097299*^9, 4.0014828948605328`*^9},
 CellLabel->
  "Out[82]//MatrixForm=",ExpressionUUID->"26b9630f-1d49-41ad-8bdf-\
1f8029b49e39"]
}, Open  ]],

Cell["\<\
Pick a particular solution and use it to substitute for the unknowns:\
\>", "Text",ExpressionUUID->"c41f933e-3c0b-4972-937b-aa9bee96cf07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chosenSolution", "=", 
   RowBox[{"slns", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2fixed", "=", 
   RowBox[{"AlgebraWithSolution", "[", 
    RowBox[{"A2", ",", "chosenSolution"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"decbc36f-6068-4182-aa5d-52a2294b917d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2fixed", "//", "PrintMultiplication"}]], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"c752beb6-8be7-4d2b-a609-8ce4a9468eff"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "1"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "1"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "1"},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Mu][\"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\", \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\", \"", "1", "\", \"", "1", 
       "\", \"", "1", "\"] = \"", "1"},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.001231438982356*^9, {4.001231506381665*^9, 4.0012315310901403`*^9}, 
   4.001481700380622*^9, 4.001482894890757*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"a3648ec5-fe7b-4729-afb8-968d8962a035"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computing the module category ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SubscriptBox[
      RowBox[{"U", "(", "2", ")"}], 
      RowBox[{"4", ",", "6"}]], ")"}], 
    SubscriptBox["A", "l"]], TraditionalForm]],ExpressionUUID->
  "1e78b2e4-4c62-49aa-aeeb-43aebaca31e7"]
}], "Subsection",ExpressionUUID->"7146f5ea-020d-46ec-aac1-90d9db4690f5"],

Cell["Find all induced modules:", "Text",ExpressionUUID->"b48327e9-6f67-4d5d-97a2-579d8a6718c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inducedModules", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"InducedRightModule", "[", 
        RowBox[{"c", ",", "A2fixed"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"Objects", "[", 
        RowBox[{"Parent", "[", "A2fixed", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"0e33a0b8-9b65-4f99-8fa0-90a564cc0209"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayInducedModules", "[", "inducedModules", "]"}]], "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"7dc23a30-79b5-499d-aebd-4bfffa56efaa"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "8"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "11"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"2", ",", "10"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "2"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "9"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"3", ",", "11"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "0"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"4", ",", "10"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.0012314390698833`*^9, {4.001231506436919*^9, 4.001231531205229*^9}, 
   4.00148170857504*^9, 4.001482895007535*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"bd40f9da-c732-4674-a7bf-7c579936c31a"]
}, Open  ]],

Cell["\<\
Right action of module induced from identity (should reproduce \
multiplication) :\
\>", "Text",ExpressionUUID->"3397baad-6e1e-4c3a-9e2c-b0fd92e345b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayRightAction", "[", 
  RowBox[{
   RowBox[{"inducedModules", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "A2fixed", ",", 
   RowBox[{"inducedModules", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.001232270489277*^9, 4.001232282069667*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c30cbfbe-7751-4f62-9873-af48610ed0d3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.001231439143279*^9, {4.00123150646415*^9, 4.001231531231728*^9}, {
   4.001232274917975*^9, 4.00123228676737*^9}, 4.001232351089226*^9, 
   4.001481712186646*^9, 4.0014828950360126`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"48c6c71a-2c2a-4129-bd8f-eaacf07429a9"]
}, Open  ]],

Cell["Right action of module induced from {0, 2}:", "Text",ExpressionUUID->"4e24a37c-ec81-4a4a-b42f-d48849b320bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayRightAction", "[", 
  RowBox[{
   RowBox[{"inducedModules", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "A2fixed", ",", 
   RowBox[{"inducedModules", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"128c21fe-3d58-4fb9-8e1f-b261128fae94"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "4"}]]}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"2", ",", "10"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]},
    {
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "\" -> \"", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"1"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
           RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.0012314391627207`*^9, {4.0012315064967957`*^9, 4.001231531255899*^9}, 
   4.0014817140707693`*^9, 4.0014828950628*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ccdf9005-cb85-491d-b958-e68f43ca4637"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"inducedAnalysis", "=", 
   RowBox[{"AnalyseInducedModules", "[", "inducedModules", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{4.001479856129475*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"afdbebd1-5bd4-4c7b-90c1-f5e8cd07b585"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Get", " ", "dimensions", " ", "of", " ", "End", 
    RowBox[{"(", 
     SubscriptBox["M", 
      SubscriptBox["c", "i"]], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"EndomorphismDimensions", "[", "inducedAnalysis", "]"}]}]], "Input",\

 CellChangeTimes->{{4.001481755038754*^9, 4.001481773154436*^9}, {
  4.001483347524432*^9, 4.001483350908002*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c11b8210-1b7a-4f9a-b7d5-9e69af5f9d52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231439203143*^9, {4.001231506541809*^9, 4.00123153128272*^9}, 
   4.001481719393879*^9, {4.001481767754417*^9, 4.001481776242689*^9}, 
   4.0014828950941*^9, 4.00148345098411*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"7c877e63-4baf-4fe1-b429-c45f07af69f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Get", " ", "the", " ", "inducing", " ", "objects", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "simples"}], " ", "in", " ", "C"}], 
     ")"}], " ", "whose", " ", "induced", " ", "modules", " ", "are", " ", 
    RowBox[{"simple", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SimpleInducingObjects", "[", "inducedAnalysis", "]"}]}]], "Input",
 CellChangeTimes->{{4.001481778541669*^9, 4.001481791099681*^9}, {
  4.001483353738255*^9, 4.0014833560422707`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b25b3102-d121-4e64-b4df-7fef1bfc3425"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "10"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.0012314392290993`*^9, {4.0012315065697527`*^9, 4.001231531301282*^9}, {
   4.0014817889284573`*^9, 4.0014818091720867`*^9}, 4.0014828951145077`*^9, 
   4.001483452185348*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"825bd0d4-1536-4c7e-b26b-947f2ba733bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "inducing", " ", "objects", " ", "whose", " ", 
    "induced", " ", "modules", " ", "are", " ", "not", " ", 
    RowBox[{"simple", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "NonSimpleInducingObjects", "[", "inducedAnalysis", "]"}]}]], "Input",
 CellChangeTimes->{{4.001481794765563*^9, 4.001481806826795*^9}, {
  4.001483358675914*^9, 4.001483360461946*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"b177d7a2-d6d5-46bc-b76d-a0dbaa2f8df1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "10"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231439242237*^9, {4.001231506597507*^9, 4.001231531307329*^9}, {
   4.00148180493155*^9, 4.001481807291646*^9}, 4.0014828951232367`*^9, 
   4.001483452932626*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"73ec1349-ab3c-4fba-aac2-01db997d5267"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "isomorphism", " ", "classes", " ", "of", " ", 
    "simple", " ", 
    RowBox[{"objects", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "SimpleIsomorphismClasses", "[", " ", "inducedAnalysis", "]"}]}]], "Input",
 CellChangeTimes->{{4.001481815604528*^9, 4.001481828119953*^9}, {
  4.001483362453251*^9, 4.001483364069191*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"c73b96d7-c462-4dc1-8750-a0d435a69de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.00123143926842*^9, {4.00123150661064*^9, 4.001231531326407*^9}, {
   4.001481825454825*^9, 4.001481828404409*^9}, 4.00148289514286*^9, 
   4.001483453628832*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"eeb2ef9b-50dd-45bc-8465-c131c534c4db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "single", " ", "representative", " ", "of", " ", "each", " ", 
    "isomorphism", " ", "class"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"simpleModuleReps", "=", 
    RowBox[{"SimpleModuleRepresentatives", "[", "inducedAnalysis", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{4.001481829787366*^9, 4.001481859892029*^9}, 
   4.001482745225898*^9, {4.0014833672101097`*^9, 4.001483369535081*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"928f7576-d1e3-4a75-bb10-5db161e32a32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "objects", " ", "they", " ", "are", " ", "induced", " ", 
    "by"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "SimpleRepresentativeInducingObjects", "[", " ", "inducedAnalysis", 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.001481863429188*^9, 4.001481879030085*^9}, {
  4.001483372195115*^9, 4.001483374371336*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"1460ce5d-c30b-4fc3-806d-c29409cec6b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001231439301639*^9, {4.0012315066457853`*^9, 4.001231531351274*^9}, {
   4.001481877045617*^9, 4.001481879275599*^9}, 4.0014828951691637`*^9, 
   4.00148345509873*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"5f04d81c-4a94-4f13-9659-e805c2fe3ee5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayInducedModules", "[", "simpleModuleReps", "]"}]], "Input",
 CellChangeTimes->{
  4.001231735678157*^9, {4.001482961811418*^9, 4.001482962777495*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"1b10cac0-adba-463d-8dd0-a37b19b1aaf9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "0"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "8"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "8"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"0", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"4", ",", "10"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "9"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]},
    {
     TemplateBox[{"\"Induced from \"", 
       RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "\":   \"", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"3", ",", "11"}], "}"}], "\[Rule]", "1"}]}], "}"}]},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  4.001231439388153*^9, {4.00123150673519*^9, 4.001231531863687*^9}, 
   4.001482970177464*^9, 4.0014834598657846`*^9, {4.001485193222204*^9, 
   4.001485203517952*^9}},
 CellLabel->
  "Out[187]=",ExpressionUUID->"2719f016-6d71-4ad8-bff3-a4783f424455"]
}, Open  ]],

Cell["\<\
All of these decompose into known simple induced objects found above - no new \
simple modules are introduced! Hence there are 8 simple modules, all of which \
can be induced from simples in C. 
The simple modules are:\
\>", "Text",
 CellChangeTimes->{{4.001231735678157*^9, 
  4.001231773633442*^9}},ExpressionUUID->"7b09d6a7-c3a9-428c-857c-\
6f1c95d28274"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "For", " ", "this", " ", "case", " ", "there", " ", "are", " ", "6", " ", 
     "similar", " ", "modules", " ", "which", " ", "get", " ", "induced", " ",
      "from", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", 
       RowBox[{"2", "r"}]}], ")"}]}], ",", " ", 
    RowBox[{"r", "=", "0"}], ",", "1", ",", "2", ",", "3", ",", "4", ",", 
    RowBox[{"5", " ", "and", " ", "then", " ", "2", " ", "others"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"moduleNames", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SubscriptBox["M", "1"], ",", 
      SubscriptBox["M", "2"], ",", 
      SubscriptBox["M", "3"], ",", 
      SubscriptBox["M", "4"], ",", 
      SubscriptBox["M", "5"], ",", "X", ",", "Y"}], "}"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{4.001484456331258*^9, 4.001484459987514*^9}, {
  4.001484555319425*^9, 4.001484577813634*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"cc3d05e7-c50c-42db-a98e-f6a79034e78e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "fusion", " ", "of", " ", "the", " ", "modules"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"moduleFusionRing", "=", 
     RowBox[{"ComputeModuleFusionRing", "[", 
      RowBox[{"inducedModules", ",", "inducedAnalysis", ",", "moduleNames"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "DisplayModuleFusionTable", "[", "moduleFusionRing", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001231815982375*^9, 4.001231839546788*^9}, {
   4.001483954858655*^9, 4.001483955207202*^9}, 4.0014840525213842`*^9, 
   4.0014841077734003`*^9, {4.0014852122682333`*^9, 4.0014852123865423`*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"4066d4fc-d21c-455d-a537-10fb9946ab9a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[TensorProduct]\\), \\(A\\)]\\)\"\>", "1", 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "X", "Y"},
    {"1", "1", 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "X", "Y"},
    {
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "1", "Y", "X"},
    {
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "1", 
     SubscriptBox["M", "1"], "X", "Y"},
    {
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "1", 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], "Y", "X"},
    {
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "4"], 
     SubscriptBox["M", "5"], "1", 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], "X", "Y"},
    {
     SubscriptBox["M", "5"], 
     SubscriptBox["M", "5"], "1", 
     SubscriptBox["M", "1"], 
     SubscriptBox["M", "2"], 
     SubscriptBox["M", "3"], 
     SubscriptBox["M", "4"], "Y", "X"},
    {"X", "X", "Y", "X", "Y", "X", "Y", 
     RowBox[{
      SubscriptBox["M", "1"], "+", 
      SubscriptBox["M", "3"], "+", 
      SubscriptBox["M", "5"]}], 
     RowBox[{"1", "+", 
      SubscriptBox["M", "2"], "+", 
      SubscriptBox["M", "4"]}]},
    {"Y", "Y", "X", "Y", "X", "Y", "X", 
     RowBox[{"1", "+", 
      SubscriptBox["M", "2"], "+", 
      SubscriptBox["M", "4"]}], 
     RowBox[{
      SubscriptBox["M", "1"], "+", 
      SubscriptBox["M", "3"], "+", 
      SubscriptBox["M", "5"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  4.001483957625667*^9, 4.001484452497292*^9, {4.001484583562027*^9, 
   4.0014846014017067`*^9}, {4.0014852083784323`*^9, 4.001485213327372*^9}},
 CellLabel->
  "Out[192]=",ExpressionUUID->"9e77fd6a-3870-4b40-a123-c4cb2fa0ce77"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 921},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9a41f21d-7de8-4fe4-bd9b-b4601f3d058c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 82, 0, 67, "Section",ExpressionUUID->"83f2ef81-6cd3-49b7-b903-7d887a9a65a2"],
Cell[CellGroupData[{
Cell[687, 26, 272, 7, 54, "Subsection",ExpressionUUID->"f7603512-0829-4b21-9c5e-01cc99e5c9df"],
Cell[962, 35, 185, 4, 30, "Input",ExpressionUUID->"d1b07a76-f5b0-42ea-8621-d6880f48cf3d"],
Cell[CellGroupData[{
Cell[1172, 43, 140, 2, 30, "Input",ExpressionUUID->"e1ce6875-93a5-4116-9e4d-66337497796e"],
Cell[1315, 47, 297, 6, 34, "Output",ExpressionUUID->"a66a4e2e-5f54-4f93-8916-1d486abad22d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1649, 58, 305, 8, 30, "Input",ExpressionUUID->"628809c8-de50-4dca-9f5c-7867a801fbd2"],
Cell[1957, 68, 317, 7, 49, "Output",ExpressionUUID->"c5d2a864-2185-4b5b-beec-00eb4facc2de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2323, 81, 278, 7, 56, "Subsection",ExpressionUUID->"74309cd1-b3a8-43a3-8cc1-6dfeb861bd7b"],
Cell[2604, 90, 187, 4, 30, "Input",ExpressionUUID->"26a40ab4-363b-4ef5-9c1d-74b8dde5d9b6"],
Cell[CellGroupData[{
Cell[2816, 98, 180, 3, 30, "Input",ExpressionUUID->"9c64ed62-5596-4d77-b6b2-15df5129cecb"],
Cell[2999, 103, 250, 4, 34, "Output",ExpressionUUID->"f6214339-c141-42c2-9fed-43b2e4d13dba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3286, 112, 179, 3, 30, "Input",ExpressionUUID->"38082ce4-ad91-4713-87b4-bcdc5138f952"],
Cell[3468, 117, 251, 4, 34, "Output",ExpressionUUID->"0a0d60dd-11fc-4986-afbb-2cadb10c1b7f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3768, 127, 454, 13, 58, "Subsection",ExpressionUUID->"f912db23-b32b-48ac-b92e-08a6eb427879"],
Cell[4225, 142, 210, 3, 35, "Text",ExpressionUUID->"7af7463c-e6c7-4516-becf-4b84465f0087"],
Cell[4438, 147, 210, 5, 30, "Input",ExpressionUUID->"f092e4d7-0e71-40a0-98d8-c07a0b7ee476"],
Cell[4651, 154, 580, 18, 30, "Input",ExpressionUUID->"fdb6fd36-0638-4374-8d31-d8e91df96e74"],
Cell[CellGroupData[{
Cell[5256, 176, 143, 2, 30, "Input",ExpressionUUID->"90020ab7-4de9-48a9-8688-f8592724a34a"],
Cell[5402, 180, 565, 14, 34, "Output",ExpressionUUID->"816242d5-a251-4eeb-8372-68947b2dc047"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6004, 199, 288, 7, 52, "Input",ExpressionUUID->"30d1c10e-fb98-4cf7-8351-f4c51eeef80e"],
Cell[6295, 208, 399, 8, 34, "Output",ExpressionUUID->"cdda6ed5-894c-4602-b178-60a5b793e999"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6731, 221, 152, 2, 30, "Input",ExpressionUUID->"2a511230-09da-497c-9daa-83a004b03e95"],
Cell[6886, 225, 4186, 120, 213, "Output",ExpressionUUID->"a2092775-fa2a-4e7a-8f01-91e43751988c"]
}, Open  ]],
Cell[11087, 348, 118, 0, 35, "Text",ExpressionUUID->"425eb10f-68a7-433d-8ab5-0c10db218919"],
Cell[CellGroupData[{
Cell[11230, 352, 304, 8, 30, "Input",ExpressionUUID->"843e0016-2cd1-489e-82e7-2db0fead6fb1"],
Cell[11537, 362, 319, 6, 34, "Output",ExpressionUUID->"99db7451-1d28-4f42-b1a7-8b9a466c9a00"]
}, Open  ]],
Cell[11871, 371, 1062, 29, 136, "Input",ExpressionUUID->"16849f14-2a42-4065-bfc7-6edb8e203b76"],
Cell[CellGroupData[{
Cell[12958, 404, 557, 15, 30, "Input",ExpressionUUID->"b2236988-f964-48b8-8d8b-fd103a0832c5"],
Cell[13518, 421, 6201, 182, 198, "Output",ExpressionUUID->"c1c819fb-3f1f-428d-a57d-9a90f407c256"]
}, Open  ]],
Cell[19734, 606, 164, 3, 35, "Text",ExpressionUUID->"b7874fae-dac4-4509-a9fa-7fcf6437a131"],
Cell[19901, 611, 106, 0, 35, "Text",ExpressionUUID->"b25e99c4-c1cb-48fe-8f6c-0371035913f8"],
Cell[CellGroupData[{
Cell[20032, 615, 941, 26, 30, "Input",ExpressionUUID->"a97225a4-d54c-4d72-8aba-5b3980592047"],
Cell[20976, 643, 2631, 89, 113, "Output",ExpressionUUID->"26b9630f-1d49-41ad-8bdf-1f8029b49e39"]
}, Open  ]],
Cell[23622, 735, 148, 2, 35, "Text",ExpressionUUID->"c41f933e-3c0b-4972-937b-aa9bee96cf07"],
Cell[23773, 739, 378, 9, 52, "Input",ExpressionUUID->"decbc36f-6068-4182-aa5d-52a2294b917d"],
Cell[CellGroupData[{
Cell[24176, 752, 153, 2, 30, "Input",ExpressionUUID->"c752beb6-8be7-4d2b-a609-8ce4a9468eff"],
Cell[24332, 756, 4404, 129, 217, "Output",ExpressionUUID->"a3648ec5-fe7b-4729-afb8-968d8962a035"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28785, 891, 386, 11, 60, "Subsection",ExpressionUUID->"7146f5ea-020d-46ec-aac1-90d9db4690f5"],
Cell[29174, 904, 96, 0, 35, "Text",ExpressionUUID->"b48327e9-6f67-4d5d-97a2-579d8a6718c0"],
Cell[29273, 906, 495, 14, 30, "Input",ExpressionUUID->"0e33a0b8-9b65-4f99-8fa0-90a564cc0209"],
Cell[CellGroupData[{
Cell[29793, 924, 166, 2, 30, "Input",ExpressionUUID->"7dc23a30-79b5-499d-aebd-4bfffa56efaa"],
Cell[29962, 928, 25160, 706, 627, "Output",ExpressionUUID->"bd40f9da-c732-4674-a7bf-7c579936c31a"]
}, Open  ]],
Cell[55137, 1637, 161, 3, 35, "Text",ExpressionUUID->"3397baad-6e1e-4c3a-9e2c-b0fd92e345b6"],
Cell[CellGroupData[{
Cell[55323, 1644, 441, 10, 30, "Input",ExpressionUUID->"c30cbfbe-7751-4f62-9873-af48610ed0d3"],
Cell[55767, 1656, 11961, 355, 365, "Output",ExpressionUUID->"48c6c71a-2c2a-4129-bd8f-eaacf07429a9"]
}, Open  ]],
Cell[67743, 2014, 114, 0, 35, "Text",ExpressionUUID->"4e24a37c-ec81-4a4a-b42f-d48849b320bc"],
Cell[CellGroupData[{
Cell[67882, 2018, 375, 9, 30, "Input",ExpressionUUID->"128c21fe-3d58-4fb9-8e1f-b261128fae94"],
Cell[68260, 2029, 11903, 354, 365, "Output",ExpressionUUID->"ccdf9005-cb85-491d-b958-e68f43ca4637"]
}, Open  ]],
Cell[80178, 2386, 267, 6, 30, "Input",ExpressionUUID->"afdbebd1-5bd4-4c7b-90c1-f5e8cd07b585"],
Cell[CellGroupData[{
Cell[80470, 2396, 504, 12, 56, "Input",ExpressionUUID->"c11b8210-1b7a-4f9a-b7d5-9e69af5f9d52"],
Cell[80977, 2410, 3078, 98, 56, "Output",ExpressionUUID->"7c877e63-4baf-4fe1-b429-c45f07af69f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84092, 2513, 644, 13, 52, "Input",ExpressionUUID->"b25b3102-d121-4e64-b4df-7fef1bfc3425"],
Cell[84739, 2528, 1755, 56, 56, "Output",ExpressionUUID->"825bd0d4-1536-4c7e-b26b-947f2ba733bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86531, 2589, 543, 12, 52, "Input",ExpressionUUID->"b177d7a2-d6d5-46bc-b76d-a0dbaa2f8df1"],
Cell[87077, 2603, 681, 20, 34, "Output",ExpressionUUID->"73ec1349-ab3c-4fba-aac2-01db997d5267"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87795, 2628, 508, 12, 52, "Input",ExpressionUUID->"c73b96d7-c462-4dc1-8750-a0d435a69de2"],
Cell[88306, 2642, 2150, 72, 56, "Output",ExpressionUUID->"eeb2ef9b-50dd-45bc-8465-c131c534c4db"]
}, Open  ]],
Cell[90471, 2717, 577, 13, 52, "Input",ExpressionUUID->"928f7576-d1e3-4a75-bb10-5db161e32a32"],
Cell[CellGroupData[{
Cell[91073, 2734, 481, 12, 52, "Input",ExpressionUUID->"1460ce5d-c30b-4fc3-806d-c29409cec6b1"],
Cell[91557, 2748, 801, 24, 34, "Output",ExpressionUUID->"5f04d81c-4a94-4f13-9659-e805c2fe3ee5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92395, 2777, 263, 5, 30, "Input",ExpressionUUID->"1b10cac0-adba-463d-8dd0-a37b19b1aaf9"],
Cell[92661, 2784, 6229, 176, 159, "Output",ExpressionUUID->"2719f016-6d71-4ad8-bff3-a4783f424455"]
}, Open  ]],
Cell[98905, 2963, 368, 8, 58, "Text",ExpressionUUID->"7b09d6a7-c3a9-428c-857c-6f1c95d28274"],
Cell[99276, 2973, 1037, 27, 52, "Input",ExpressionUUID->"cc3d05e7-c50c-42db-a98e-f6a79034e78e"],
Cell[CellGroupData[{
Cell[100338, 3004, 786, 17, 73, "Input",ExpressionUUID->"4066d4fc-d21c-455d-a537-10fb9946ab9a"],
Cell[101127, 3023, 2395, 74, 216, "Output",ExpressionUUID->"9e77fd6a-3870-4b40-a123-c4cb2fa0ce77"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/category_tools.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    180427,       4373]
NotebookOptionsPosition[    173323,       4276]
NotebookOutlinePosition[    173715,       4292]
CellTagsIndexPosition[    173672,       4289]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Defining categories", "Section",ExpressionUUID->"3bf82f8c-30d4-4838-ace7-8ec89741a56f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "use", " ", "the", " ", "head", " ", "TensorCategory", " ", 
    "for", " ", "all", " ", "tensor", " ", 
    RowBox[{"categories", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Protect", "[", "TensorCategory", "]"}], ";"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"21801dbd-6256-4308-bb1d-142407736e28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Returns", " ", "the", " ", "SU", 
    SubscriptBox[
     RowBox[{"(", "2", ")"}], "k"], " ", "modular", " ", "tensor", " ", 
    RowBox[{"category", ".", " ", "Formulas"}], " ", "are", " ", "taken", " ",
     "from", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", 
     RowBox[{"1004.5456", ".", " ", "All"}]}], " ", "nontrivial", " ", "data",
     " ", "is", " ", "computed", " ", "lazily", " ", "and", " ", "shared", 
    " ", "among", " ", "instances", " ", "returned", " ", "by", " ", 
    "successive", " ", 
    RowBox[{"calls", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SU2Category", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"SU2Category", "[", "k", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "q", ",", "qnumber", ",", "qfactorial", ",", "delta", ",", "fsymbol", 
        ",", "evalL", ",", "evalR"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "I"}], 
          RowBox[{"k", "+", "2"}]], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"qnumber", "[", "n_", "]"}], ":=", 
        RowBox[{
         RowBox[{"qnumber", "[", "n", "]"}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["q", 
             RowBox[{"n", "/", "2"}]], "-", 
            SuperscriptBox["q", 
             RowBox[{
              RowBox[{"-", "n"}], "/", "2"}]]}], 
           RowBox[{
            SuperscriptBox["q", 
             RowBox[{"1", "/", "2"}]], "-", 
            SuperscriptBox["q", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]]}]], "//", "FullSimplify"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"qfactorial", "[", "n_", "]"}], ":=", 
        RowBox[{
         RowBox[{"qfactorial", "[", "n", "]"}], "=", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"qnumber", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}], "//", 
          "FullSimplify"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"qfactorial", "[", 
             FractionBox[
              RowBox[{"a", "+", "b", "-", "c"}], "2"], "]"}], 
            RowBox[{"qfactorial", "[", 
             FractionBox[
              RowBox[{"a", "-", "b", "+", "c"}], "2"], "]"}], 
            RowBox[{
             RowBox[{"qfactorial", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], "2"], "]"}], "/", 
             RowBox[{"qfactorial", "[", 
              FractionBox[
               RowBox[{"a", "+", "b", "+", "c", "+", "2"}], "2"], "]"}]}]}], 
           "]"}], "//", "FullSimplify"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fsymbol", "[", 
         RowBox[{
         "a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_", ",", "e_"}], "]"}],
         ":=", 
        RowBox[{
         RowBox[{"fsymbol", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], 
          "]"}], "=", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            FractionBox[
             RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "2"]], 
           RowBox[{"delta", "[", 
            RowBox[{"a", ",", "b", ",", "e"}], "]"}], 
           RowBox[{"delta", "[", 
            RowBox[{"c", ",", "d", ",", "e"}], "]"}], 
           RowBox[{"delta", "[", 
            RowBox[{"b", ",", "c", ",", "f"}], "]"}], 
           RowBox[{"delta", "[", 
            RowBox[{"a", ",", "d", ",", "f"}], "]"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"qnumber", "[", 
             RowBox[{"e", "+", "1"}], "]"}], "]"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"qnumber", "[", 
             RowBox[{"f", "+", "1"}], "]"}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", "n", "]"}], ",", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"n", "/", "2"}]], 
                RowBox[{
                 RowBox[{"qfactorial", "[", 
                  FractionBox[
                   RowBox[{"n", "+", "2"}], "2"], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"a", "+", "b", "+", "c", "+", "d", "-", "n"}], 
                    "2"], "]"}], 
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"a", "+", "c", "+", "e", "+", "f", "-", "n"}], 
                    "2"], "]"}], 
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"b", "+", "d", "+", "e", "+", "f", "-", "n"}], 
                    "2"], "]"}], 
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"n", "-", "a", "-", "b", "-", "e"}], "2"], "]"}], 
                   
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"n", "-", "c", "-", "d", "-", "e"}], "2"], "]"}], 
                   
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"n", "-", "b", "-", "c", "-", "f"}], "2"], "]"}], 
                   
                   RowBox[{"qfactorial", "[", 
                    FractionBox[
                    RowBox[{"n", "-", "a", "-", "d", "-", "f"}], "2"], 
                    "]"}]}], ")"}]}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"a", "+", "b", "+", "e"}], ",", 
                 RowBox[{"c", "+", "d", "+", "e"}], ",", 
                 RowBox[{"b", "+", "c", "+", "f"}], ",", 
                 RowBox[{"a", "+", "d", "+", "f"}]}], "]"}], ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ",", 
                 RowBox[{"a", "+", "c", "+", "e", "+", "f"}], ",", 
                 RowBox[{"b", "+", "d", "+", "e", "+", "f"}]}], "]"}]}], 
              "}"}]}], "]"}]}], "//", "FullSimplify"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"EvalR", "[", "a", "]"}], " ", "set", " ", "convention", 
          " ", "for", " ", "right"}], "-", "evaluation"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"evalR", "[", "a_", "]"}], ":=", 
        RowBox[{
         RowBox[{"evalR", "[", "a", "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"qnumber", "[", 
            RowBox[{"a", "+", "1"}], "]"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"EvalL", "[", "a", "]"}], " ", "set", " ", "such", " ", 
          "that", " ", "zig"}], "-", 
         RowBox[{"zags", " ", "can", " ", "be", " ", "removed", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"NB", " ", "all", " ", "objects", " ", "of", " ", "SU", 
             SubscriptBox[
              RowBox[{"(", "2", ")"}], "k"], " ", "are", " ", "self"}], "-", 
            "dual"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"evalL", "[", "a_", "]"}], ":=", 
        RowBox[{
         RowBox[{"evalL", "[", "a", "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"evalR", "[", "a", "]"}], "*", 
             RowBox[{"fsymbol", "[", 
              RowBox[{"a", ",", "a", ",", "a", ",", "a", ",", "0", ",", "0"}],
               "]"}]}], ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"TensorCategory", "@", 
        RowBox[{"Dispatch", "@", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Objects", "->", 
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", "k"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Dimension", "[", "a_", "]"}], ":>", 
            RowBox[{"qnumber", "[", 
             RowBox[{"a", "+", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Spin", "[", "a_", "]"}], ":>", 
            RowBox[{"Mod", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"a", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "2"}], ")"}]}], 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "2"}], ")"}]}]], ",", "1"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Dual", "[", "a_", "]"}], ":>", "a"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"EvalL", "[", "a_", "]"}], ":>", 
            RowBox[{"evalL", "[", "a", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"EvalR", "[", "a_", "]"}], ":>", 
            RowBox[{"evalR", "[", "a", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"FrobSchur", "[", "a_", "]"}], ":>", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "a"]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Fusion", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
            RowBox[{"Boole", "[", 
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{"a", "+", "b", "+", "c"}], "]"}], "&&", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"a", "-", "b"}], "]"}], "<=", "c", "<=", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"a", "+", "b"}], ",", 
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "a", "-", "b"}]}], "]"}]}]}], 
             "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Fsymbol", "[", "x__", "]"}], ":>", 
            RowBox[{"fsymbol", "[", "x", "]"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"Rsymbol", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "-", "c"}], ")"}], "/", "2"}]], 
             RowBox[{"Exp", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "\[Pi]", " ", "I"}], 
                RowBox[{"8", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", 
                  RowBox[{"(", 
                   RowBox[{"c", "+", "2"}], ")"}]}], "-", 
                 RowBox[{"a", 
                  RowBox[{"(", 
                   RowBox[{"a", "+", "2"}], ")"}]}], "-", 
                 RowBox[{"b", 
                  RowBox[{"(", 
                   RowBox[{"b", "+", "2"}], ")"}]}]}], ")"}]}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "}"}]}]}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0014779229922247`*^9, 4.001477924810536*^9}, {
  4.0014849976560097`*^9, 
  4.001485000786315*^9}},ExpressionUUID->"fdd34068-4b78-4cba-90c3-\
ee4ea73619a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Returns", " ", "the", " ", "U", 
    SubscriptBox[
     RowBox[{"(", "1", ")"}], "k"], " ", "modular", " ", "tensor", " ", 
    "category", " ", "for", " ", "even", " ", 
    RowBox[{"k", ".", " ", "Formulas"}], " ", "are", " ", "taken", " ", 
    "from", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "2507.15726"}], 
    RowBox[{"v1", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U1Category", "[", 
    RowBox[{"k_", "?", "EvenQ"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"U1Category", "[", "k", "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{"TensorCategory", "@", 
     RowBox[{"Dispatch", "@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Objects", "->", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dimension", "[", "a_", "]"}], "->", "1"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Spin", "[", "a_", "]"}], ":>", 
         RowBox[{"Mod", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox["a", "2"], 
            RowBox[{"2", "k"}]], ",", "1"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dual", "[", "a_", "]"}], ":>", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", "k"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"EvalR", "[", "a_", "]"}], ":>", "1"}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"set", " ", "right"}], "-", 
           RowBox[{"evaluation", " ", "to", " ", 
            RowBox[{"Sqrt", "[", 
             SubscriptBox["d", "a"], "]"}]}]}], "=", 
          RowBox[{
          "1", " ", "for", " ", "all", " ", "objects", " ", "in", " ", "U", 
           SubscriptBox[
            RowBox[{"(", "1", ")"}], "k"]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"EvalL", "[", "a_", "]"}], ":>", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"a", "*", 
            RowBox[{"Boole", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"-", "a"}], ",", "k"}], "]"}], "+", "a"}], ">=", 
              "k"}], "]"}]}], ")"}]}]}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"set", " ", "left"}], "-", 
          RowBox[{"evaluation", " ", "such", " ", "that", " ", "zig"}], "-", 
          RowBox[{"zags", " ", "can", " ", "be", " ", "removed"}]}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"FrobSchur", "[", "a_", "]"}], ":>", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "a"]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Fusion", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
         RowBox[{"Boole", "@", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{"a", "+", "b", "-", "c"}], ",", "k"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Fsymbol", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "___"}], "]"}], ":>", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"a", " ", 
           RowBox[{"Boole", "[", 
            RowBox[{
             RowBox[{"b", "+", "c"}], ">=", "k"}], "]"}]}]]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Rsymbol", "[", 
          RowBox[{"a_", ",", "b_", ",", "___"}], "]"}], ":>", 
         RowBox[{"Exp", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[Pi]", " ", "I"}], 
            RowBox[{"2", "k"}]], "a", " ", "b"}], "]"}]}]}], 
       "\[IndentingNewLine]", "}"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{4.0014779155662327`*^9, 4.001477916067038*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"025af75a-3e99-43fd-81ea-1468617df2c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Returns", " ", "the", " ", "U", 
    SubscriptBox[
     RowBox[{"(", "1", ")"}], "k"], " ", "super", " ", "modular", " ", 
    "tensor", " ", "category", " ", "for", " ", "odd", " ", 
    RowBox[{"k", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U1Category", "[", 
    RowBox[{"k_", "?", "OddQ"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"U1Category", "[", "k", "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{"TensorCategory", "@", 
     RowBox[{"Dispatch", "@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Objects", "->", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dimension", "[", "a_", "]"}], "->", "1"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Spin", "[", "a_", "]"}], ":>", 
         RowBox[{"Mod", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox["a", "2"], 
            RowBox[{"2", "k"}]], ",", "1"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dual", "[", "a_", "]"}], ":>", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"2", "k"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"FrobSchur", "[", "a_", "]"}], ":>", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "a"]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Fusion", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
         RowBox[{"Boole", "@", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{"a", "+", "b", "-", "c"}], ",", 
            RowBox[{"2", "k"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Fsymbol", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "___"}], "]"}], ":>", 
         "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Rsymbol", "[", 
          RowBox[{"a_", ",", "b_", ",", "___"}], "]"}], ":>", 
         RowBox[{"Exp", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[Pi]", " ", "I"}], 
            RowBox[{"2", "k"}]], "a", " ", "b"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PiLine", "->", "k"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PiAction", "[", "a_", "]"}], ":>", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a", "+", "k"}], ",", 
           RowBox[{"2", "k"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "}"}]}]}]}]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"e807d361-556f-4a0d-9d7b-c4443f83cb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Properties of categories", "Section",ExpressionUUID->"bd30b6b8-ade3-4409-89f6-c2809d435d41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "list", " ", "of", " ", "simple", " ", 
    RowBox[{"objects", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Objects", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{"Objects", ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"fe5a120c-7667-4196-8e60-fac619c7edcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Return", " ", "the", " ", "identity", " ", "object", " ", "of", " ", 
    "the", " ", 
    RowBox[{"category", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IdentityObject", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"First", "@", 
    RowBox[{"Objects", "[", "cat", "]"}]}]}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"a71a624b-2c3b-42d7-a10a-a5e3fe463ff5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "quantum", " ", "dimension", " ", "of", " ", 
    "the", " ", "simple", " ", "object", " ", 
    RowBox[{"a", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Dimension", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Dimension", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"15863438-db4f-4721-8227-e863462f6232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "spin", " ", "of", " ", "the", " ", "simple", 
    " ", "object", " ", 
    RowBox[{"a", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Spin", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Spin", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"a6ea8737-974a-44b2-93d1-4dbb57ce06c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "dual", " ", "of", " ", "the", " ", "simple", 
    " ", "object", " ", 
    RowBox[{"a", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Dual", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Dual", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"e6006b24-5ca0-43e8-850f-f3969cf02539"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Returns", " ", "the", " ", "Frobenius"}], "-", 
     RowBox[{
     "Schur", " ", "indicator", " ", "of", " ", "the", " ", "simple", " ", 
      "object", " ", "a"}]}], ",", " ", 
    RowBox[{
     RowBox[{"assuming", " ", "it", " ", "is", " ", "self"}], "-", 
     RowBox[{"dual", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FrobSchur", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"FrobSchur", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"09e60ab6-9876-47d5-be9e-cf9d9d0883cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "multiplicity", " ", "of", " ", "c", " ", "in",
     " ", "the", " ", "fusion", " ", "of", " ", "a", " ", "and", " ", 
    RowBox[{"b", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Fusion", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Fusion", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"e8560180-043e-4de1-8ea6-442f3b24b27b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "the", " ", "F"}], "-", 
    RowBox[{"symbols", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Fsymbol", "[", 
    RowBox[{"x__", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Fsymbol", "[", "x", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"11f30eea-45ef-4168-ab9a-29bccbc8e4c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "the", " ", "R"}], "-", 
    RowBox[{"symbols", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Rsymbol", "[", 
    RowBox[{"x__", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Rsymbol", "[", "x", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"059fec1e-353c-4dea-b03a-dad316c15a95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Coefficient", " ", "of", " ", 
     RowBox[{"EvalL", ":", 
      RowBox[{
       RowBox[{"Dual", "[", "a", "]"}], "\[TensorProduct]", "a"}]}]}], "->", 
    "1."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EvalL", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"EvalL", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"1184cc09-e2d0-4c4a-a786-a99838b3fc60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Coefficient", " ", "of", " ", 
     RowBox[{"EvalR", ":", 
      RowBox[{"a", "\[TensorProduct]", 
       RowBox[{"Dual", "[", "a", "]"}]}]}]}], "->", "1."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EvalR", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"EvalR", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"cd5e93e2-3e6e-4636-83dd-a60c4afdd74b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Coevaluations", " ", "from", " ", "dagger", " ", "of", " ", 
    "evaluations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CoevalL", "[", 
     RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"EvalR", "[", 
      RowBox[{"a", ",", "cat"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoevalR", "[", 
     RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"EvalL", "[", 
      RowBox[{"a", ",", "cat"}], "]"}], "]"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"8e077fac-66e9-4050-8bf0-a563f83ee59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "\[Pi]", " ", "line", " ", "of", " ", "a", " ",
     "super", " ", "tensor", " ", 
    RowBox[{"category", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PiLine", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{"PiLine", ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"95cfd6e0-e16c-48e2-b6c6-62178113c5da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Returns", " ", "the", " ", "simple", " ", "object", " ", 
    RowBox[{"\[Pi]", " ", "\[CircleTimes]", " ", "a"}], " ", "in", " ", "a", 
    " ", "super", " ", "tensor", " ", 
    RowBox[{"category", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PiAction", "[", 
    RowBox[{"a_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"PiAction", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "cat", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"26a3ffa5-2931-4b7b-adfe-6ef5ac93d54a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "list", " ", "of", " ", "objects", " ", 
    "occurring", " ", "in", " ", "the", " ", "fusion", " ", "of", " ", "a", 
    " ", "and", " ", 
    RowBox[{"b", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FusionResults", "[", 
    RowBox[{"a_", ",", "b_", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fusion", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "cat"}], "]"}], ">", "0"}], 
       ",", "c", ",", "Nothing"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"Objects", "[", "cat", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"4fb377d2-87a2-48ef-8b7e-0332f0507d6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "the", " ", "set", " ", "of", " ", "all", " ", "pentagon",
      " ", 
     RowBox[{"equations", ".", " ", "Can"}], " ", "be", " ", "used", " ", 
     "to", " ", "validate", " ", "an", " ", "existing", " ", "fusion", " ", 
     "category"}], ",", " ", 
    RowBox[{
     RowBox[{
     "or", " ", "solve", " ", "for", " ", "unknowns", " ", "in", " ", "the", 
      " ", "F"}], "-", 
     RowBox[{"symbols", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PentagonEquations", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"First", "@", 
     RowBox[{"Last", "@", 
      RowBox[{"Reap", "@", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Fsymbol", "[", 
             RowBox[{
             "e", ",", "c", ",", "d", ",", "g", ",", "e2", ",", "f", ",", 
              "cat"}], "]"}], 
            RowBox[{"Fsymbol", "[", 
             RowBox[{
             "a", ",", "b", ",", "e2", ",", "g", ",", "f2", ",", "e", ",", 
              "cat"}], "]"}]}], "==", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Fusion", "[", 
                  RowBox[{"a", ",", "x", ",", "f", ",", "cat"}], "]"}], ">", 
                 "0"}], "&&", 
                RowBox[{
                 RowBox[{"Fusion", "[", 
                  RowBox[{"x", ",", "d", ",", "f2", ",", "cat"}], "]"}], ">", 
                 "0"}]}], ",", 
               RowBox[{
                RowBox[{"Fsymbol", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "f", ",", "x", ",", "e", ",", 
                  "cat"}], "]"}], 
                RowBox[{"Fsymbol", "[", 
                 RowBox[{
                 "a", ",", "x", ",", "d", ",", "g", ",", "f2", ",", "f", ",", 
                  "cat"}], "]"}], 
                RowBox[{"Fsymbol", "[", 
                 RowBox[{
                 "b", ",", "c", ",", "d", ",", "f2", ",", "e2", ",", "x", ",",
                   "cat"}], "]"}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"FusionResults", "[", 
                RowBox[{"b", ",", "c", ",", "cat"}], "]"}]}], "}"}]}], 
            "]"}]}], "]"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", 
           RowBox[{"FusionResults", "[", 
            RowBox[{"a", ",", "b", ",", "cat"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", 
           RowBox[{"FusionResults", "[", 
            RowBox[{"e", ",", "c", ",", "cat"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e2", ",", 
           RowBox[{"FusionResults", "[", 
            RowBox[{"c", ",", "d", ",", "cat"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f2", ",", 
           RowBox[{"FusionResults", "[", 
            RowBox[{"b", ",", "e2", ",", "cat"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"FusionResults", "[", 
              RowBox[{"f", ",", "d", ",", "cat"}], "]"}], ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"a", ",", "f2", ",", "cat"}], "]"}], ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"e", ",", "e2", ",", "cat"}], "]"}]}], "]"}]}], "}"}]}],
         "]"}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{4.001477935324913*^9, 4.001477935813488*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b2e2dbaf-891d-41e4-acaf-d30940fa53da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "the", " ", "set", " ", "of", " ", "all", " ", "hexagon", 
     " ", 
     RowBox[{"equations", ".", " ", "Can"}], " ", "be", " ", "used", " ", 
     "to", " ", "validate", " ", "an", " ", "existing", " ", "modular", " ", 
     "tensor", " ", "category"}], ",", " ", 
    RowBox[{
     RowBox[{
     "or", " ", "solve", " ", "for", " ", "unknowns", " ", "in", " ", "the", 
      " ", "R"}], "-", 
     RowBox[{"symbols", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"HexagonEquations", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "swappedR", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"swappedR", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "1"}], "]"}], ":=", 
       RowBox[{"Rsymbol", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "cat"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"swappedR", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", 
         RowBox[{"-", "1"}]}], "]"}], ":=", 
       SuperscriptBox[
        RowBox[{"Rsymbol", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "cat"}], "]"}], 
        RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"And", "@@", 
       RowBox[{"First", "@", 
        RowBox[{"Last", "@", 
         RowBox[{"Reap", "@", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"swappedR", "[", 
                RowBox[{"a", ",", "c", ",", "e", ",", "s"}], "]"}], 
               RowBox[{"Fsymbol", "[", 
                RowBox[{
                "a", ",", "c", ",", "b", ",", "d", ",", "f", ",", "e", ",", 
                 "cat"}], "]"}], 
               RowBox[{"swappedR", "[", 
                RowBox[{"b", ",", "c", ",", "f", ",", "s"}], "]"}]}], "==", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"c", ",", "x", ",", "d", ",", "cat"}], "]"}], ">",
                    "0"}], ",", 
                  RowBox[{
                   RowBox[{"Fsymbol", "[", 
                    RowBox[{
                    "c", ",", "a", ",", "b", ",", "d", ",", "x", ",", "e", 
                    ",", "cat"}], "]"}], 
                   RowBox[{"swappedR", "[", 
                    RowBox[{"x", ",", "c", ",", "d", ",", "s"}], "]"}], 
                   RowBox[{"Fsymbol", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "x", 
                    ",", "cat"}], "]"}]}], ",", "0"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", 
                  RowBox[{"FusionResults", "[", 
                   RowBox[{"a", ",", "b", ",", "cat"}], "]"}]}], "}"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", 
              RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"e", ",", 
              RowBox[{"FusionResults", "[", 
               RowBox[{"a", ",", "c", ",", "cat"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{"FusionResults", "[", 
               RowBox[{"b", ",", "c", ",", "cat"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", 
              RowBox[{"Intersection", "[", 
               RowBox[{
                RowBox[{"FusionResults", "[", 
                 RowBox[{"b", ",", "e", ",", "cat"}], "]"}], ",", 
                RowBox[{"FusionResults", "[", 
                 RowBox[{"a", ",", "f", ",", "cat"}], "]"}]}], "]"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}]}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001477938145307*^9, 4.001477938470995*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c35d3761-2831-45f6-b368-b51a9dc7047b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "whether", " ", "the", " ", "F"}], "-", 
    RowBox[{"matrices", " ", "of", " ", "a", " ", "category", " ", "are", " ", 
     RowBox[{"unitary", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"UnitaryFsymbols", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"First", "@", 
     RowBox[{"Last", "@", 
      RowBox[{"Reap", "@", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Sow", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Fsymbol", "[", 
              RowBox[{
              "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", 
               "cat"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"f", ",", 
               RowBox[{
                RowBox[{"FusionResults", "[", 
                 RowBox[{"a", ",", "b", ",", "cat"}], "]"}], "//", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"#", ",", "c", ",", "d", ",", "cat"}], "]"}], ">",
                    "0"}], "&"}], "]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"e", ",", 
               RowBox[{
                RowBox[{"FusionResults", "[", 
                 RowBox[{"b", ",", "c", ",", "cat"}], "]"}], "//", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"a", ",", "#", ",", "d", ",", "cat"}], "]"}], ">",
                    "0"}], "&"}], "]"}]}]}], "}"}]}], "]"}], "//", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "==", 
               RowBox[{"{", "}"}]}], "||", 
              RowBox[{"UnitaryMatrixQ", "[", "#", "]"}]}], ")"}], "&"}]}], 
          "\[IndentingNewLine]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}]}], 
        "]"}]}]}]}]}]}]}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"118369d3-972c-4b10-b901-9d1c5469e520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "whether", " ", "the", " ", "R"}], "-", 
    RowBox[{"matrices", " ", "of", " ", "a", " ", "category", " ", "are", " ", 
     RowBox[{"unitary", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"UnitaryRsymbols", "[", "cat_TensorCategory", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"First", "@", 
     RowBox[{"Last", "@", 
      RowBox[{"Reap", "@", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{
           RowBox[{"Abs", "@", 
            RowBox[{"Rsymbol", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "cat"}], "]"}]}], "==", 
           "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"FusionResults", "[", 
            RowBox[{"a", ",", "b", ",", "cat"}], "]"}]}], "}"}]}], 
        "]"}]}]}]}]}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"18862145-6b50-4988-9f7a-3454330d8920"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining more categories", "Section",ExpressionUUID->"0b9ae006-98e9-49f7-a1da-a50f8391303f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "Deligne", " ", "product", " ", "of", " ", 
    "two", " ", "tensor", " ", 
    RowBox[{"categories", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DeligneProduct", "[", 
    RowBox[{"argcat1_TensorCategory", ",", "argcat2_TensorCategory"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{"DeligneProduct", "[", 
     RowBox[{"argcat1", ",", "argcat2"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cat1", "=", "argcat1"}], ",", 
        RowBox[{"cat2", "=", "argcat2"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"TensorCategory", "@", 
       RowBox[{"Dispatch", "@", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Objects", "->", 
           RowBox[{"Tuples", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Objects", "[", "cat1", "]"}], ",", 
              RowBox[{"Objects", "[", "cat2", "]"}]}], "}"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Dimension", "[", "a_", "]"}], ":>", 
           RowBox[{
            RowBox[{"Dimension", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], 
            RowBox[{"Dimension", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Spin", "[", "a_", "]"}], ":>", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Spin", "[", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], "+", 
              RowBox[{"Spin", "[", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}], ",", 
             "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Dual", "[", "a_", "]"}], ":>", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Dual", "[", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], ",", 
             RowBox[{"Dual", "[", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}], 
            "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"EvalL", "[", "a_", "]"}], ":>", 
           RowBox[{
            RowBox[{"EvalL", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], "*", 
            RowBox[{"EvalL", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"EvalR", "[", "a_", "]"}], ":>", 
           RowBox[{
            RowBox[{"EvalR", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], "*", 
            RowBox[{"EvalR", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"FrobSchur", "[", "a_", "]"}], ":>", 
           RowBox[{
            RowBox[{"FrobSchur", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], 
            RowBox[{"FrobSchur", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Fusion", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Fusion", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], 
            RowBox[{"Fusion", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Fsymbol", "[", 
            RowBox[{
            "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
            "]"}], ":>", 
           RowBox[{
            RowBox[{"Fsymbol", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"f", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], 
            RowBox[{"Fsymbol", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"d", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"f", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Rsymbol", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Rsymbol", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "cat1"}], "]"}], 
            RowBox[{"Rsymbol", "[", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "cat2"}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "}"}]}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"f51659c3-a458-4bb1-b25e-b8a5ac0b8fb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "the", " ", "U", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], 
      RowBox[{"k", ",", "l"}]], " ", "super", " ", "modular", " ", "tensor", 
     " ", "category"}], ",", " ", 
    RowBox[{
     RowBox[{"which", " ", "is", " ", "defined", " ", "for", " ", "l"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"k", " ", "+", " ", 
       RowBox[{"2", 
        RowBox[{"k", "'"}], " ", "and", " ", "super", " ", "for", " ", "k"}], 
       " ", "+", " ", 
       RowBox[{
        RowBox[{"k", "'"}], " ", 
        RowBox[{"odd", ".", "\[IndentingNewLine]", "We"}], " ", "use", " ", 
        "the", " ", "definition", " ", "U", 
        SubscriptBox[
         RowBox[{"(", "2", ")"}], 
         RowBox[{"k", ",", "l"}]]}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"SU", 
            SubscriptBox[
             RowBox[{"(", "2", ")"}], "k"], " ", "\[Times]", " ", "U", 
            SubscriptBox[
             RowBox[{"(", "1", ")"}], 
             RowBox[{"2", "l"}]], " ", "\[Times]", " ", "SO", 
            SubscriptBox[
             RowBox[{"(", "0", ")"}], "1"]}], ")"}], " ", "/", " ", 
          SuperscriptBox[
           SubscriptBox["Z", "2"], 
           RowBox[{"[", "1", "]"}]]}], 
         RowBox[{"{", 
          RowBox[{"(", 
           RowBox[{"k", ",", " ", "l", ",", " ", "f"}], ")"}], "}"}], " ", 
         "and", " ", "the", " ", "3"}], "-", 
        RowBox[{"step", " ", "gauging", " ", "procedure", " ", "of", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1607.07457"}], 
         RowBox[{"v1", ".", "\[IndentingNewLine]", "Thus"}], " ", "U", 
         SubscriptBox[
          RowBox[{"(", "2", ")"}], 
          RowBox[{"k", ",", "l"}]], " ", "is", " ", "simply", " ", "the", " ",
          "Deligne", " ", "product", " ", "restricted", " ", "to", " ", 
         "objects", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", " ", "b"}], "}"}], " ", "with", " ", "a"}]}], " ",
        "=", " ", 
       RowBox[{"b", " ", "mod", " ", "2."}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U2Category", "[", 
     RowBox[{"k_", ",", "l_"}], "]"}], "/;", 
    RowBox[{"OddQ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "l"}], ")"}], "/", "2"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"U2Category", "[", 
     RowBox[{"k", ",", "l"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"prod", ",", "objects"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prod", "=", 
        RowBox[{"DeligneProduct", "[", 
         RowBox[{
          RowBox[{"SU2Category", "[", "k", "]"}], ",", 
          RowBox[{"U1Category", "[", 
           RowBox[{"2", "l"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"objects", "=", 
        RowBox[{
         RowBox[{"Objects", "[", "prod", "]"}], "//", 
         RowBox[{"Select", "[", 
          RowBox[{"EvenQ", "@*", "Total"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Return", " ", "prod", " ", "with", " ", "the", " ", "Objects", " ", 
         "property", " ", "edited", " ", "to", " ", 
         RowBox[{"objects", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"TensorCategory", "@", 
        RowBox[{"Dispatch", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "prod", "]"}], "//", "Normal"}], "//", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Rule", "|", "RuleDelayed"}], ")"}], "[", 
             RowBox[{"Objects", ",", "_"}], "]"}], "]"}]}], "//", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Objects", "->", "objects"}], ",", 
               RowBox[{"PiLine", "->", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "l"}], "}"}]}], ",", 
               RowBox[{
                RowBox[{"PiAction", "[", 
                 RowBox[{"{", 
                  RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":>", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"k", "-", "a"}], ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"b", "+", "l"}], ",", 
                    RowBox[{"2", "l"}]}], "]"}]}], "}"}]}]}], "}"}], ",", 
             "#"}], "]"}], "&"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.001478037582478*^9, 4.0014780424075212`*^9}, 
   4.001485014433443*^9},ExpressionUUID->"dcf57965-75c8-46c4-8ac8-\
d11b3e314a8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining objects in categories", "Section",ExpressionUUID->"fbb45523-700f-43e1-ae56-4608e5d7d28f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "the", " ", "head", " ", "Object", " ", "for", " ",
      "all", " ", "objects", " ", "in", " ", "categories"}], ",", " ", 
    RowBox[{
    "including", " ", "those", " ", "with", " ", "extra", " ", "structure", 
     " ", "such", " ", "as", " ", "algebras"}], ",", " ", "modules", ",", " ", 
    RowBox[{"etc", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Protect", "[", "Object", "]"}], ";"}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"054da8fe-af3f-4a99-82a2-9c0fd67a9493"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "an", " ", "object", " ", "specified", " ", "as", " ", 
     "a", " ", "set", " ", "of", " ", "rules", " ", "a"}], " ", "->", " ", 
    RowBox[{
    "n", " ", "where", " ", "a", " ", "is", " ", "a", " ", "simple", " ", 
     "object", " ", "and", " ", "n", " ", "is", " ", "its", " ", 
     RowBox[{"multiplicity", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MakeDirectSumObject", "[", 
    RowBox[{"simplemultiplicities__", ",", "cat_TensorCategory"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "rules", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rules", "=", 
       RowBox[{"{", 
        RowBox[{"simplemultiplicities", ",", 
         RowBox[{"_", "->", "0"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Object", "@", 
       RowBox[{"Dispatch", "@", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Parent", ":>", "cat"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SimpleMultiplicity", "[", "a_", "]"}], ":>", 
           RowBox[{"(", 
            RowBox[{"a", "/.", "rules"}], ")"}]}]}], "\[IndentingNewLine]", 
         "}"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"f305cf8a-0c66-458b-9179-3ef9d0ad5d1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Properties of objects in categories", "Section",ExpressionUUID->"d3fce27a-337a-4533-9b04-b198335da906"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "parent", " ", "category", " ", "of", " ", 
    "an", " ", 
    RowBox[{"object", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Parent", "[", "obj_Object", "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{"Parent", ",", 
     RowBox[{"First", "[", "obj", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"1876f2e9-0311-4e0a-8c04-0fc1399b5568"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "multiplicity", " ", "of", " ", "the", " ", 
    "simple", " ", "object", " ", "a", " ", "inside", " ", "the", " ", 
    "object", " ", 
    RowBox[{"obj", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimpleMultiplicity", "[", 
    RowBox[{"a_", ",", "obj_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"SimpleMultiplicity", "[", "a", "]"}], ",", 
     RowBox[{"First", "[", "obj", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"ed1da25c-f8c7-46aa-98c3-b7c83bf6747e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "list", " ", "of", " ", "simple", " ", 
    "objects", " ", "occurring", " ", "with", " ", "nonzero", " ", 
    "multiplicity", " ", "in", " ", "an", " ", 
    RowBox[{"object", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Objects", "[", "obj_Object", "]"}], ":=", 
   RowBox[{
    RowBox[{"Objects", "[", 
     RowBox[{"Parent", "[", "obj", "]"}], "]"}], "//", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SimpleMultiplicity", "[", 
        RowBox[{"#", ",", "obj"}], "]"}], ">", "0"}], "&"}], 
     "]"}]}]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"d30a0a77-98de-4f85-ad9a-b56e7decd4af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Returns", " ", "the", " ", "dimension", " ", "of", " ", "an", " ", 
    RowBox[{"object", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Dimension", "[", "obj_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "obj", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SimpleMultiplicity", "[", 
         RowBox[{"a", ",", "obj"}], "]"}], 
        RowBox[{"Dimension", "[", 
         RowBox[{"a", ",", "cat"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"Objects", "[", "cat", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  4.001485034219267*^9},ExpressionUUID->"1af7ba05-8c0e-4cbc-8f86-\
35e77efbcb88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "list", " ", "of", " ", "simple", " ", 
    "objects", " ", "occurring", " ", "in", " ", "the", " ", "fusion", " ", 
    "of", " ", "simple", " ", "objects", " ", "a", " ", "and", " ", "b", " ", 
    "that", " ", "are", " ", "also", " ", "in", " ", "the", " ", "given", " ",
     "object", " ", 
    RowBox[{"obj", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FusionResults", "[", 
    RowBox[{"a_", ",", "b_", ",", "obj_Object"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fusion", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", 
          RowBox[{"Parent", "[", "obj", "]"}]}], "]"}], ">", "0"}], ",", "c", 
       ",", "Nothing"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"Objects", "[", "obj", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"538e6ba6-c370-4e0a-a09d-df0894f08c78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Print", " ", "an", " ", "object", " ", "as", " ", "a", " ", "sum", " ", 
    "of", " ", "simples", " ", "with", " ", 
    RowBox[{"multiplicities", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PrintObject", "[", "obj_Object", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"First", "@", 
      RowBox[{"Last", "@", 
       RowBox[{"Reap", "@", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Sow", "[", "a", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"SimpleMultiplicity", "[", 
                RowBox[{"a", ",", "obj"}], "]"}]}], "}"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Objects", "[", 
             RowBox[{"Parent", "[", "obj", "]"}], "]"}]}], "}"}]}], 
         "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"Riffle", "[", 
       RowBox[{"#", ",", "\"\< \[CirclePlus] \>\""}], "]"}], "&"}]}], "//", 
    "Row"}]}]}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"adda7132-e990-446c-bbb2-f1e63fed0b3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining algebra objects", "Section",ExpressionUUID->"6f002d4f-bc52-4204-aec9-8757d02b41de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Installs", " ", "the", " ", "most", " ", "general", " ", "possible", " ",
      "algebra", " ", "multiplication", " ", "on", " ", "an", " ", "object"}],
     ",", " ", 
    RowBox[{"whose", " ", "coefficients", " ", "are", " ", 
     RowBox[{"unknowns", ".", "\[IndentingNewLine]", "Returns"}], " ", "a", 
     " ", "pair", " ", 
     RowBox[{"{", 
      RowBox[{"A", ",", " ", "vars"}], "}"}], " ", "consisting", " ", "of", 
     " ", "the", " ", "new", " ", "object", " ", "and", " ", "the", " ", 
     "list", " ", "of", " ", 
     RowBox[{"unknowns", ".", "\[IndentingNewLine]", "The"}], " ", "unknowns",
      " ", "are", " ", "named", " ", "by", " ", "appending", " ", "numbers", 
     " ", "to", " ", "prefix", " ", "starting", " ", "from", " ", "1.", " ", 
     "If", " ", "not", " ", "specified"}], ",", " ", 
    RowBox[{"the", " ", "default", " ", "is", " ", 
     RowBox[{"\"\<x\>\"", ".", "\[IndentingNewLine]", "It"}], " ", "is", " ", 
     "assumed", " ", "that", " ", "the", " ", "identity", " ", "has", " ", 
     "multiplicity", " ", "1", " ", "in", " ", 
     RowBox[{"A", ".", " ", "All"}], " ", "algebra", " ", "multiplications", 
     " ", "involving", " ", "the", " ", "identity", " ", "are", " ", "set", 
     " ", "to", " ", "be", " ", 
     RowBox[{"trivial", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WithUnknownMultiplication", "[", 
    RowBox[{"A_Object", ",", 
     RowBox[{"prefix_", ":", "\"\<x\>\""}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cat", ",", "id", ",", "Aobjects", ",", "varcounter", ",", 
       "multiplication", ",", "unit", ",", "counit", ",", "vars", ",", 
       "var"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"id", "=", 
       RowBox[{"IdentityObject", "[", "cat", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Set", " ", "unit", " ", "to", " ", "be", " ", "inclusion", " ", "of", 
        " ", "the", " ", "identity", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"assumed", " ", "unique"}], ")"}], "."}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"unit", "[", 
        RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"a", "===", "id"}], "&&", 
         RowBox[{"i", "===", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Set", " ", "counit", " ", "to", " ", "conjugate", " ", "of", " ", 
        RowBox[{"unit", ".", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "Since", " ", "unit", " ", "is", " ", "0", " ", "or", " ", "1"}], 
           ",", " ", 
           RowBox[{
           "counit", " ", "is", " ", "the", " ", "same", " ", "as", " ", 
            "unit", " ", "here"}], ",", " ", 
           RowBox[{"just", " ", "emphasising", " ", "dagger"}]}], ")"}]}]}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"counit", "[", 
        RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"unit", "[", 
         RowBox[{"a", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Aobjects", "=", 
       RowBox[{
        RowBox[{"Objects", "[", "A", "]"}], "//", 
        RowBox[{"DeleteCases", "[", "id", "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Create", " ", "trivial", " ", "part", " ", "of", " ", 
        RowBox[{"multiplication", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"multiplication", "[", 
        RowBox[{"id", ",", "id", ",", "id", ",", "1", ",", "1", ",", "1"}], 
        "]"}], ":=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"multiplication", "[", 
           RowBox[{"a", ",", "id", ",", "a", ",", "i_", ",", "1", ",", "j_"}],
            "]"}], ":=", 
          RowBox[{"Boole", "[", 
           RowBox[{"i", "==", "j"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"multiplication", "[", 
           RowBox[{"id", ",", "a", ",", "a", ",", "1", ",", "i_", ",", "j_"}],
            "]"}], ":=", 
          RowBox[{"Boole", "[", 
           RowBox[{"i", "==", "j"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Aobjects"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Create", " ", "unknown", " ", "part", " ", "of", " ", 
        RowBox[{"multiplication", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"varcounter", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"var", "=", 
          RowBox[{"Symbol", "@", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"prefix", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{"varcounter", "++"}], "]"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"vars", ",", "var"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"multiplication", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k"}], 
           "]"}], "=", "var"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Aobjects"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "Aobjects"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"FusionResults", "[", 
           RowBox[{"a", ",", "b", ",", "A"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"SimpleMultiplicity", "[", 
           RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"SimpleMultiplicity", "[", 
           RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"SimpleMultiplicity", "[", 
           RowBox[{"c", ",", "A"}], "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"The", " ", "result", " ", 
        RowBox[{"pair", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Object", "@", 
         RowBox[{"Dispatch", "@", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Multiplication", "[", "x__", "]"}], ":>", 
               RowBox[{"multiplication", "[", "x", "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AlgebraUnit", "[", 
                RowBox[{"a_", ",", "i_"}], "]"}], ":>", 
               RowBox[{"unit", "[", 
                RowBox[{"a", ",", "i"}], "]"}]}], ",", "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{"Counit", "[", 
                RowBox[{"a_", ",", "i_"}], "]"}], ":>", 
               RowBox[{"counit", "[", 
                RowBox[{"a", ",", "i"}], "]"}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"First", "[", "A", "]"}], "]"}], "//", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Rule", "|", "RuleDelayed"}], ")"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Multiplication", "[", "___", "]"}], "|", 
                 RowBox[{"AlgebraUnit", "[", "__", "]"}], "|", 
                 RowBox[{"Counit", "[", "__", "]"}]}], ",", "_"}], "]"}], 
              "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
        "\[IndentingNewLine]", "vars"}], "\[IndentingNewLine]", "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0014850410819473`*^9, 
  4.001485079745801*^9}},ExpressionUUID->"6c2265fd-da0d-44db-a172-\
ebf5b861035e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Return", " ", "an", " ", "algebra", " ", "object", " ", "with", " ", 
    "its", " ", "multiplication", " ", "fixed", " ", "using", " ", 
    "replacement", " ", 
    RowBox[{"rules", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AlgebraWithSolution", "[", 
    RowBox[{"A_Object", ",", "solution_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"oldA", "=", "A"}], ",", 
       RowBox[{"cat", "=", 
        RowBox[{"Parent", "[", "A", "]"}]}], ",", "multiplication"}], "}"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"multiplication", "[", 
        RowBox[{
        "a_", ",", "b_", ",", "c_", ",", "ia_", ",", "ib_", ",", "ic_"}], 
        "]"}], ":=", 
       RowBox[{
        RowBox[{"multiplication", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic"}], 
         "]"}], "=", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Multiplication", "[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic", ",", 
            "oldA"}], "]"}], "/.", " ", "solution"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Object", "@", 
       RowBox[{"Dispatch", "@", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Parent", ":>", "cat"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SimpleMultiplicity", "[", "a_", "]"}], ":>", 
           RowBox[{"SimpleMultiplicity", "[", 
            RowBox[{"a", ",", "oldA"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Multiplication", "[", 
            RowBox[{
            "a_", ",", "b_", ",", "c_", ",", "ia_", ",", "ib_", ",", "ic_"}], 
            "]"}], ":>", 
           RowBox[{"multiplication", "[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic"}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AlgebraUnit", "[", 
            RowBox[{"a_", ",", "ia_"}], "]"}], ":>", 
           RowBox[{"AlgebraUnit", "[", 
            RowBox[{"a", ",", "ia", ",", "oldA"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Counit", "[", 
            RowBox[{"a_", ",", "ia_"}], "]"}], ":>", 
           RowBox[{"Counit", "[", 
            RowBox[{"a", ",", "ia", ",", "oldA"}], "]"}]}]}], "}"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"264e1bf5-aada-4516-9ec9-e76a8ae85ac4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Properties of algebra objects", "Section",ExpressionUUID->"9cfe6cfb-61ab-41f5-9ebd-b0aa37d0954f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Returns", " ", "the", " ", "algebra", " ", "multiplication", " ", "for",
       " ", 
      SubscriptBox["a", "i"], " ", "\[Times]", " ", 
      SubscriptBox["b", "j"]}], " ", "->", " ", 
     SubscriptBox["c", "k"]}], ",", " ", 
    RowBox[{"where", " ", "i"}], ",", " ", "j", ",", " ", 
    RowBox[{
    "k", " ", "are", " ", "indexes", " ", "whose", " ", "ranges", " ", "are", 
     " ", "given", " ", "by", " ", "the", " ", "multiplicities", " ", "of", 
     " ", "a"}], ",", " ", "b", ",", " ", 
    RowBox[{"c", " ", "in", " ", 
     RowBox[{"obj", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Multiplication", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "i_", ",", "j_", ",", "k_", ",", 
     "obj_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Multiplication", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k"}], "]"}], 
     ",", 
     RowBox[{"First", "[", "obj", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001231858372816*^9, 4.00123186170303*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c9767aa4-5d07-4f91-b5a5-797afce81c9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Component", " ", "of", " ", "the", " ", "algebra", " ", "unit", " ", 
     RowBox[{"eta", ":", "1"}]}], "->", 
    RowBox[{"A", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AlgebraUnit", "[", 
    RowBox[{"a_", ",", "i_", ",", "obj_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"AlgebraUnit", "[", 
      RowBox[{"a", ",", "i"}], "]"}], ",", 
     RowBox[{"First", "[", "obj", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"dcb9f312-2a13-4433-a644-e1ad9618748c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Component", " ", "of", " ", "the", " ", "algebra", " ", "counit", " ", 
     RowBox[{"epsilon", ":", "A"}]}], "->", "1."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Counit", "[", 
    RowBox[{"a_", ",", "i_", ",", "obj_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Counit", "[", 
      RowBox[{"a", ",", "i"}], "]"}], ",", 
     RowBox[{"First", "[", "obj", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"56693b55-d41b-4ed3-b7c4-c04e8e84cbdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Print", " ", "out", " ", "the", " ", "algebra", " ", "multiplication", 
    " ", "of", " ", "an", " ", "algebra", " ", 
    RowBox[{"object", ".", " ", "We"}], " ", "suppress", " ", "junctions", 
    " ", "where", " ", "either", " ", "input", " ", "object", " ", "is", " ", 
    "the", " ", 
    RowBox[{"identity", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PrintMultiplication", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Aobjects", "=", 
       RowBox[{
        RowBox[{"Objects", "[", "A", "]"}], "//", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"IdentityObject", "[", 
          RowBox[{"Parent", "[", "A", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Column", "@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sow", "@", 
            RowBox[{"Row", "@", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", "\"\<\[Mu][\>\"", "}"}], ",", 
               RowBox[{"Sequence", "@", 
                RowBox[{"Riffle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k"}], 
                   "}"}], ",", "\"\<, \>\""}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\"\<] = \>\"", ",", 
                 RowBox[{"Multiplication", "[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", 
                   "A"}], "]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "Aobjects"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "Aobjects"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"a", ",", "b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}]}], "]"}]}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"3fa3bd5b-a9a8-41dd-86d3-a5150f4fcfce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "set", " ", "of", " ", "equations", " ", 
    "expressing", " ", "that", " ", "the", " ", "given", " ", "algebra", " ", 
    "object", " ", "is", " ", 
    RowBox[{"commutative", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CommutativeAlgebra", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Multiplication", "[", 
               RowBox[{
               "a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic", ",", 
                "A"}], "]"}], 
              RowBox[{"Rsymbol", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "cat"}], "]"}]}], "==", 
             RowBox[{"Multiplication", "[", 
              RowBox[{
              "b", ",", "a", ",", "c", ",", "ib", ",", "ia", ",", "ic", ",", 
               "A"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ia", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ib", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"a", ",", "b", ",", "cat"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}]}], "]"}]}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"6bb7dde6-811b-43f5-89be-228201f73222"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "set", " ", "of", " ", "equations", " ", 
    "expressing", " ", "that", " ", "the", " ", "given", " ", "algebra", " ", 
    "object", " ", "is", " ", 
    RowBox[{"associative", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AssociativeAlgebra", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Fusion", "[", 
                   RowBox[{"e", ",", "c", ",", "d", ",", "cat"}], "]"}], ">", 
                  "0"}], ",", 
                 RowBox[{
                  RowBox[{"Multiplication", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "e", ",", "ia", ",", "ib", ",", "ie", 
                    ",", "A"}], "]"}], 
                  RowBox[{"Multiplication", "[", 
                   RowBox[{
                   "e", ",", "c", ",", "d", ",", "ie", ",", "ic", ",", "id", 
                    ",", "A"}], "]"}], 
                  RowBox[{"Fsymbol", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e", ",",
                     "cat"}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", 
                 RowBox[{"FusionResults", "[", 
                  RowBox[{"a", ",", "b", ",", "cat"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ie", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"e", ",", "A"}], "]"}]}], "}"}]}], "]"}], "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Multiplication", "[", 
                 RowBox[{
                 "b", ",", "c", ",", "f", ",", "ib", ",", "ic", ",", "if", 
                  ",", "A"}], "]"}], 
                RowBox[{"Multiplication", "[", 
                 RowBox[{
                 "a", ",", "f", ",", "d", ",", "ia", ",", "if", ",", "id", 
                  ",", "A"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"if", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"f", ",", "A"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ia", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ib", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"b", ",", "c", ",", "cat"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", 
             RowBox[{"FusionResults", "[", 
              RowBox[{"a", ",", "f", ",", "cat"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"id", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"d", ",", "A"}], "]"}]}], "}"}]}], "]"}]}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"4e2ccd22-8d8a-42a8-a838-4ea1c409501f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "set", " ", "of", " ", "the", " ", "first", 
    " ", "half", " ", "of", " ", "equations", " ", "expressing", " ", "that", 
    " ", "the", " ", "given", " ", "algebra", " ", "is", " ", 
    RowBox[{"Frobenius", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FrobeniusAlgebra1", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"c", ",", "x", ",", "a", ",", "cat"}], "]"}], ">",
                    "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"x", ",", "b", ",", "d", ",", "cat"}], "]"}], ">",
                    "0"}]}], ",", 
                 RowBox[{
                  RowBox[{"Multiplication", "[", 
                   RowBox[{
                   "x", ",", "b", ",", "d", ",", "ix", ",", "ib", ",", "id", 
                    ",", "A"}], "]"}], 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"Multiplication", "[", 
                    RowBox[{
                    "c", ",", "x", ",", "a", ",", "ic", ",", "ix", ",", "ia", 
                    ",", "A"}], "]"}], "]"}], 
                  RowBox[{"Sqrt", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"x", ",", "cat"}], "]"}], 
                    RowBox[{"Dimension", "[", 
                    RowBox[{"e", ",", "cat"}], "]"}]}], 
                    RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"a", ",", "cat"}], "]"}], 
                    RowBox[{"Dimension", "[", 
                    RowBox[{"d", ",", "cat"}], "]"}]}]], "]"}], 
                  RowBox[{"Fsymbol", "[", 
                   RowBox[{
                   "c", ",", "x", ",", "b", ",", "e", ",", "d", ",", "a", ",",
                     "cat"}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ix", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"x", ",", "A"}], "]"}]}], "}"}]}], "]"}], "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Multiplication", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "e", ",", "ia", ",", "ib", ",", "ie", 
                  ",", "A"}], "]"}], 
                RowBox[{"Conjugate", "[", 
                 RowBox[{"Multiplication", "[", 
                  RowBox[{
                  "c", ",", "d", ",", "e", ",", "ic", ",", "id", ",", "ie", 
                   ",", "A"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"ie", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"e", ",", "A"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ia", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ib", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"id", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"d", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{"FusionResults", "[", 
                RowBox[{"a", ",", "b", ",", "cat"}], "]"}], ",", 
               RowBox[{"FusionResults", "[", 
                RowBox[{"c", ",", "d", ",", "cat"}], "]"}]}], "]"}]}], 
            "}"}]}], "]"}]}]}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"192ad92f-d3d7-445d-9836-40abbd242a49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "equations", " ", "expressing", " ", "the", 
    " ", "other", " ", "half", " ", "of", " ", "the", " ", "Frobenius", " ", 
    RowBox[{"identity", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FrobeniusAlgebra2", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], "}"}], ",", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"a", ",", "x", ",", "c", ",", "cat"}], "]"}], ">",
                    "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Fusion", "[", 
                    RowBox[{"x", ",", "d", ",", "b", ",", "cat"}], "]"}], ">",
                    "0"}]}], ",", 
                 RowBox[{
                  RowBox[{"Multiplication", "[", 
                   RowBox[{
                   "a", ",", "x", ",", "c", ",", "ia", ",", "ix", ",", "ic", 
                    ",", "A"}], "]"}], "*", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"Multiplication", "[", 
                    RowBox[{
                    "x", ",", "d", ",", "b", ",", "ix", ",", "id", ",", "ib", 
                    ",", "A"}], "]"}], "]"}], "*", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"x", ",", "cat"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"e", ",", "cat"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"c", ",", "cat"}], "]"}], " ", 
                    RowBox[{"Dimension", "[", 
                    RowBox[{"b", ",", "cat"}], "]"}]}], ")"}]}]}], "]"}], "*", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"Fsymbol", "[", 
                    RowBox[{
                    "a", ",", "x", ",", "d", ",", "e", ",", "b", ",", "c", 
                    ",", "cat"}], "]"}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ix", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"x", ",", "A"}], "]"}]}], "}"}]}], "]"}], "==", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Multiplication", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "e", ",", "ia", ",", "ib", ",", "ie", 
                  ",", "A"}], "]"}], "*", 
                RowBox[{"Conjugate", "[", 
                 RowBox[{"Multiplication", "[", 
                  RowBox[{
                  "c", ",", "d", ",", "e", ",", "ic", ",", "id", ",", "ie", 
                   ",", "A"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"ie", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"e", ",", "A"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ia", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ib", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"b", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"id", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"d", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{"FusionResults", "[", 
                RowBox[{"a", ",", "b", ",", "cat"}], "]"}], ",", 
               RowBox[{"FusionResults", "[", 
                RowBox[{"c", ",", "d", ",", "cat"}], "]"}]}], "]"}]}], 
            "}"}]}], "]"}]}]}]}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"a1654033-ca05-493c-b785-67441e177847"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FrobeniusAlgebra", "[", "A_Object", "]"}], ":=", 
  RowBox[{
   RowBox[{"FrobeniusAlgebra1", "[", "A", "]"}], "&&", 
   RowBox[{"FrobeniusAlgebra2", "[", "A", "]"}]}]}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"f844b0a6-b9a4-4841-aeae-d097293eafcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "set", " ", "of", " ", "equations", " ", 
    "expressing", " ", "that", " ", "the", " ", "given", " ", "algebra", " ", 
    "object", " ", "is", " ", "special", " ", "and", " ", 
    RowBox[{"separable", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SpecialSeparableAlgebra", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cat", "=", 
        RowBox[{"Parent", "[", "A", "]"}]}], ",", 
       RowBox[{"adim", "=", 
        RowBox[{
         RowBox[{"Dimension", "[", "A", "]"}], "//", "FullSimplify"}]}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "@", 
       RowBox[{"Last", "@", 
        RowBox[{"Reap", "@", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Fusion", "[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "cat"}], "]"}], ">", 
                  "0"}], ",", 
                 RowBox[{
                  RowBox[{"Multiplication", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic1", 
                    ",", "A"}], "]"}], 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"Multiplication", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "ia", ",", "ib", ",", "ic2",
                     ",", "A"}], "]"}], "]"}], 
                  RowBox[{"Sqrt", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"Dimension", "[", 
                    RowBox[{"a", ",", "cat"}], "]"}], 
                    RowBox[{"Dimension", "[", 
                    RowBox[{"b", ",", "cat"}], "]"}]}], 
                    RowBox[{"Dimension", "[", 
                    RowBox[{"c", ",", "cat"}], "]"}]], "]"}]}], ",", "0"}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", 
                 RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ia", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ib", ",", 
                 RowBox[{"SimpleMultiplicity", "[", 
                  RowBox[{"b", ",", "A"}], "]"}]}], "}"}]}], "]"}], "==", 
             RowBox[{"adim", " ", 
              RowBox[{"Boole", "[", 
               RowBox[{"ic1", "==", "ic2"}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic1", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ic2", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"c", ",", "A"}], "]"}]}], "}"}]}], "]"}]}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"e6341069-9540-43d8-adbc-cd1987be00b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "test", " ", "if", " ", "algebra", " ", "symmetric"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"need", " ", "Frobenius", " ", "pairing", " ", "beta"}], " ", 
     "=", " ", 
     RowBox[{"counit", " ", "o", " ", "multiplication"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FrobeniusPairing", "[", 
    RowBox[{"a_", ",", "b_", ",", "ia_", ",", "ib_", ",", "A_Object"}], "]"}],
    ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Multiplication", "[", 
       RowBox[{
       "a", ",", "b", ",", "e", ",", "ia", ",", "ib", ",", "ie", ",", "A"}], 
       "]"}], "*", 
      RowBox[{"Counit", "[", 
       RowBox[{"e", ",", "ie", ",", "A"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{"FusionResults", "[", 
        RowBox[{"a", ",", "b", ",", "A"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ie", ",", 
       RowBox[{"SimpleMultiplicity", "[", 
        RowBox[{"e", ",", "A"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"23345e60-230e-4023-b6c8-14e3371f50e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "the", " ", "equations", " ", "expressing", " ", "that", 
     " ", "the", " ", "given", " ", "Frobenius", " ", "algebra", " ", "is", 
     " ", "symmetric"}], ",", " ", 
    RowBox[{
     RowBox[{"ie", " ", "the", " ", "two", " ", "maps", " ", "A"}], " ", "->",
      " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "*"], " ", "using", " ", "counit", " ", "and", " ",
        "co"}], "-", 
      RowBox[{"evaluation", " ", 
       RowBox[{"agree", ".", " ", "Assumes"}], " ", "the", " ", "category", 
       " ", "is", " ", "unitary"}]}]}], ",", 
    RowBox[{
     RowBox[{"so", " ", 
      RowBox[{"F", "^", 
       RowBox[{"-", "1"}]}]}], "=", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "F", "]"}], "."}]}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"SymmetricAlgebra", "[", "A_Object", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], "}"}], ",", 
     RowBox[{"And", "@@", 
      RowBox[{"First", "[", 
       RowBox[{"Last", "[", 
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"fvac", "=", 
                RowBox[{"Fsymbol", "[", 
                 RowBox[{"a", ",", "adual", ",", "a", ",", "a", ",", 
                  RowBox[{"IdentityObject", "[", "cat", "]"}], ",", 
                  RowBox[{"IdentityObject", "[", "cat", "]"}], ",", "cat"}], 
                 "]"}]}], "}"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FrobeniusPairing", "[", 
                 RowBox[{
                 "a", ",", "adual", ",", "ia", ",", "idual", ",", "A"}], 
                 "]"}], "*", 
                RowBox[{"CoevalL", "[", 
                 RowBox[{"adual", ",", "cat"}], "]"}], "*", "fvac"}], "==", 
               RowBox[{
                RowBox[{"FrobeniusPairing", "[", 
                 RowBox[{
                 "adual", ",", "a", ",", "idual", ",", "ia", ",", "A"}], 
                 "]"}], "*", 
                RowBox[{"CoevalR", "[", 
                 RowBox[{"adual", ",", "cat"}], "]"}], "*", 
                RowBox[{"Conjugate", "[", "fvac", "]"}]}]}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Objects", "[", "cat", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ia", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"a", ",", "A"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"adual", ",", 
             RowBox[{"{", 
              RowBox[{"Dual", "[", 
               RowBox[{"a", ",", "cat"}], "]"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"idual", ",", 
             RowBox[{"SimpleMultiplicity", "[", 
              RowBox[{"adual", ",", "A"}], "]"}]}], "}"}]}], "]"}], "]"}], 
        "]"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"2624b34b-3827-4873-a818-a15a785ff6d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modules", "Section",ExpressionUUID->"306e7d7a-2a81-4a5a-bab7-d2e588f4ef57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Construct", " ", "the", " ", "induced", " ", "right", " ", "A"}], "-", 
      
      RowBox[{"module", " ", 
       SubscriptBox["M", "c"]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", " ", "\[TensorProduct]", " ", "A"}], ".", 
         "\[IndentingNewLine]", "Assumes"}], " ", "all", " ", "fusion", " ", 
        "rules", " ", "are", " ", "multiplicity", " ", "free", " ", "and", 
        " ", "summands", " ", "of", " ", "A", " ", "all", " ", "have", " ", 
        "multiplicity", " ", "1.", " ", "The", " ", "right", " ", "action", 
        " ", "is", " ", 
        RowBox[{"\[Rho]", " ", ":", " ", 
         RowBox[{
          SubscriptBox["M", "c"], " ", "\[TensorProduct]", " ", "A"}]}]}], 
       " ", "->", " ", 
       RowBox[{
        SubscriptBox["M", "c"], " ", "given", " ", "by", " ", "\[Rho]"}]}], 
      " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["id", "c"], " ", "\[TensorProduct]", " ", "\[Mu]"}], 
         ")"}], " ", 
        RowBox[{
         SubscriptBox["\[Alpha]", 
          RowBox[{"c", ",", "A", ",", "A"}]], ".", " ", "We"}], " ", "find", 
        " ", "its", " ", 
        RowBox[{"components", ".", "\[IndentingNewLine]", "Each"}], " ", 
        "element", " ", "d", " ", "in", " ", "the", " ", "module", " ", 
        "comes", " ", "from", " ", "some", " ", "element", " ", "a", " ", 
        "in", " ", "A", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", 
            RowBox[{"c", " ", "\[TensorProduct]", " ", "a"}]}], " ", 
           "contains", " ", "d"}], ")"}], ".", " ", "The"}], " ", 
        "multiplication", " ", "\[Mu]", 
        RowBox[{"(", 
         RowBox[{"a", ",", "b"}], ")"}], " ", "gives", " ", "channels", " ", 
        "labelled", " ", "by", " ", 
        RowBox[{"g", ".", " ", "The"}], " ", "output", " ", "of", " ", "the", 
        " ", "right", " ", "action", " ", "is", " ", "an", " ", "element", 
        " ", "in", " ", 
        SubscriptBox["M", "c"], " ", "given", " ", "by", " ", "e"}], " ", "=",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", " ", "\[TensorProduct]", " ", "g"}], ".", " ", "So"}], 
         " ", "each", " ", "component", " ", "of", " ", "\[Rho]", " ", "is", 
         " ", "a", " ", "map", " ", 
         RowBox[{"d", " ", "\[TensorProduct]", " ", "b"}]}], " ", "->", " ", 
        RowBox[{
         RowBox[{"e", ".", " ", "This"}], " ", "hom", " ", "space", " ", "is",
          " ", "assumed", " ", "to", " ", "have", " ", "dimension", " ", "0", 
         " ", "or", " ", "1"}]}]}]}]}], ",", " ", 
    RowBox[{
    "so", " ", "this", " ", "component", " ", "of", " ", "\[Rho]", " ", "is", 
     " ", "a", " ", "scalar", " ", "multiple", " ", "of", " ", "a", " ", 
     "basis", " ", "vector", " ", "chosen", " ", 
     RowBox[{"above", ".", " ", "This"}], " ", "multiple", " ", "is", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["m", "ab"], "g"], " ", "[", 
       SubscriptBox[
        RowBox[{"(", 
         SubscriptBox[
          SuperscriptBox["F", "cab"], "e"], ")"}], "gd"], "]"}], "*"], " ", 
     "where", " ", 
     SuperscriptBox[
      SubscriptBox["m", "ab"], "g"], " ", "is", " ", "the", " ", "component", 
     " ", "of", " ", "the", " ", "multiplication", " ", "of", " ", 
     RowBox[{"A", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"InducedRightModule", "[", 
    RowBox[{"c_", ",", "A_Object"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cat", ",", "sources", ",", "action"}], "}"}], ",", 
     RowBox[{
      RowBox[{"cat", "=", 
       RowBox[{"Parent", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "List", " ", "of", " ", "algebra", " ", "summands", " ", "which", " ", 
        "produce", " ", "copies", " ", "of", " ", "d", " ", "inside", " ", 
        "c", " ", "tensor", " ", 
        RowBox[{"A", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sources", "[", "d_", "]"}], ":=", 
       RowBox[{
        RowBox[{"sources", "[", "d", "]"}], "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Objects", "[", "A", "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Fusion", "[", 
             RowBox[{"c", ",", "#", ",", "d", ",", "cat"}], "]"}], ">", "0"}],
            "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Component", " ", "of", " ", "the", " ", "right", " ", "action", " ", 
         
         RowBox[{"d_inputcopy", " ", "\[TensorProduct]", " ", "b"}]}], " ", "->",
         " ", 
        RowBox[{"e_outputcopy", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"action", "[", 
        RowBox[{
        "d_", ",", "b_", ",", "e_", ",", "inputcopy_", ",", "outputcopy_"}], 
        "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "g"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Source", " ", "algebra", " ", "summand", " ", "for", " ", "the", 
           " ", "input", " ", "copy", " ", "of", " ", 
           RowBox[{"d", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", "=", 
           RowBox[{
            RowBox[{"sources", "[", "d", "]"}], "[", 
            RowBox[{"[", "inputcopy", "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Source", " ", "algebra", " ", "summand", " ", "for", " ", "the", 
            " ", "output", " ", "copy", " ", "of", " ", 
            RowBox[{"e", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"g", "=", 
           RowBox[{
            RowBox[{"sources", "[", "e", "]"}], "[", 
            RowBox[{"[", "outputcopy", "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SimpleMultiplicity", "[", 
               RowBox[{"b", ",", "A"}], "]"}], "==", "0"}], "||", 
             RowBox[{
              RowBox[{"Fusion", "[", 
               RowBox[{"d", ",", "b", ",", "e", ",", "cat"}], "]"}], "==", 
              "0"}], "||", 
             RowBox[{
              RowBox[{"Fusion", "[", 
               RowBox[{"a", ",", "b", ",", "g", ",", "cat"}], "]"}], "==", 
              "0"}]}], ",", "0", ",", 
            RowBox[{
             RowBox[{"Multiplication", "[", 
              RowBox[{
              "a", ",", "b", ",", "g", ",", "1", ",", "1", ",", "1", ",", 
               "A"}], "]"}], "*", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"Fsymbol", "[", 
               RowBox[{
               "c", ",", "a", ",", "b", ",", "e", ",", "g", ",", "d", ",", 
                "cat"}], "]"}], "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Object", "@", 
       RowBox[{"Dispatch", "@", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Parent", ":>", "cat"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Underlying", " ", "object", " ", 
            RowBox[{
             RowBox[{"c", " ", "\[TensorProduct]", " ", "A"}], "."}]}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SimpleMultiplicity", "[", "d_", "]"}], ":>", 
           RowBox[{"Length", "[", 
            RowBox[{"sources", "[", "d", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Records", " ", "which", " ", "algebra", " ", "summand", " ", 
            "produced", " ", "each", " ", 
            RowBox[{"copy", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"InducedSource", "[", 
            RowBox[{"d_", ",", "copy_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"sources", "[", "d", "]"}], "[", 
            RowBox[{"[", "copy", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Stores", " ", "the", " ", "right", " ", "action", " ", 
            RowBox[{"coefficients", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ModuleAction", "[", 
            RowBox[{
            "d_", ",", "b_", ",", "e_", ",", "inputcopy_", ",", 
             "outputcopy_"}], "]"}], ":>", 
           RowBox[{"action", "[", 
            RowBox[{
            "d", ",", "b", ",", "e", ",", "inputcopy", ",", "outputcopy"}], 
            "]"}]}]}], "\[IndentingNewLine]", "}"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001231876900797*^9, 4.001231961129835*^9}, {
  4.001478193597714*^9, 4.001478227184719*^9}, {4.001478313600313*^9, 
  4.001478336454212*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3a501af2-f56b-494b-ba9b-3b9bde436cef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "algebra", " ", "summand", " ", "producing", " ", "a", " ", 
    "given", " ", "copy", " ", "of", " ", "d", " ", "in", " ", "an", " ", 
    "induced", " ", 
    RowBox[{"module", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"InducedSource", "[", 
    RowBox[{"d_", ",", "copy_", ",", "M_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"InducedSource", "[", 
      RowBox[{"d", ",", "copy"}], "]"}], ",", 
     RowBox[{"First", "[", "M", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{4.001478346121168*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"de4708a5-aea6-416b-9288-69b5e2f29b4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "coefficient", " ", "of", " ", "basis", " ", "vector", " ", 
    "of", " ", "Hom", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", "\[TensorProduct]", " ", "b"}], ",", " ", "e"}], 
     ")"}], " ", "in", " ", "the", " ", "right", " ", "module", " ", 
    RowBox[{"action", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ModuleAction", "[", 
    RowBox[{
    "d_", ",", "b_", ",", "e_", ",", "inputcopy_", ",", "outputcopy_", ",", 
     "M_Object"}], "]"}], ":=", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"ModuleAction", "[", 
      RowBox[{"d", ",", "b", ",", "e", ",", "inputcopy", ",", "outputcopy"}], 
      "]"}], ",", 
     RowBox[{"First", "[", "M", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"525c5b50-8dea-4198-ada0-074d9a904bc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Look", " ", "at", " ", "module", " ", "as", " ", "an", " ", "object", " ",
     "in", " ", 
    RowBox[{"C", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ModuleDecomposition", "[", "M_Object", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"d", "->", 
      RowBox[{"SimpleMultiplicity", "[", 
       RowBox[{"d", ",", "M"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", 
       RowBox[{"Objects", "[", "M", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"1432135e-986c-4132-a0e0-5f0fad36a46f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Display", " ", "induced", " ", "modules", " ", "as", " ", 
    RowBox[{"objects", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DisplayInducedModules", "[", "modules_List", "]"}], ":=", 
   RowBox[{"Column", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Row", "[", 
       RowBox[{"{", "\n", "        ", 
        RowBox[{"\"\<Induced from \>\"", ",", "\n", "        ", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\n", "        ", 
         "\"\<:   \>\"", ",", "\n", "        ", 
         RowBox[{"ModuleDecomposition", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "\n", "        ", "}"}], 
       "]"}], "&"}], "/@", " ", "modules"}], "\n", "  ", "]"}]}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"d2b9f2da-1789-4f28-95e7-4a7033f0d6aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Make", " ", "a", " ", "matrix", " ", "of", " ", "the", " ", "right", " ", 
    "action", " ", 
    RowBox[{"components", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ModuleActionMatrix", "[", 
     RowBox[{"d_", ",", "b_", ",", "e_", ",", "M_Object"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ModuleAction", "[", 
       RowBox[{
       "d", ",", "b", ",", "e", ",", "inputcopy", ",", "outputcopy", ",", 
        "M"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"outputcopy", ",", 
        RowBox[{"SimpleMultiplicity", "[", 
         RowBox[{"e", ",", "M"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"inputcopy", ",", 
        RowBox[{"SimpleMultiplicity", "[", 
         RowBox[{"d", ",", "M"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Collect", " ", "the", " ", "non"}], "-", 
     RowBox[{
     "zero", " ", "blocks", " ", "in", " ", "the", " ", "right", " ", 
      "action", " ", 
      RowBox[{"above", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RightActionBlocks", "[", 
     RowBox[{"M_Object", ",", "A_Object"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cat", "=", 
         RowBox[{"Parent", "[", "M", "]"}]}], ",", "matrix", ",", 
        "collected"}], "}"}], ",", 
      RowBox[{
       RowBox[{"collected", "=", 
        RowBox[{"Last", "[", 
         RowBox[{"Reap", "[", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Fusion", "[", 
                RowBox[{"d", ",", "b", ",", "e", ",", "cat"}], "]"}], ">", 
               "0"}], ",", 
              RowBox[{
               RowBox[{"matrix", "=", 
                RowBox[{"FullSimplify", "[", 
                 RowBox[{"ModuleActionMatrix", "[", 
                  RowBox[{"d", ",", "b", ",", "e", ",", "M"}], "]"}], "]"}]}],
                ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"And", "@@", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"#", "==", "0"}], "]"}], "&"}], "/@", 
                    RowBox[{"Flatten", "[", "matrix", "]"}]}], ")"}]}]}], ",",
                  "\[IndentingNewLine]", 
                 RowBox[{"Sow", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"d", ",", "b", ",", "e"}], "}"}], "->", 
                   "matrix"}], "]"}]}], "]"}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"d", ",", 
              RowBox[{"Objects", "[", "M", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Objects", "[", "A", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"e", ",", 
              RowBox[{"Objects", "[", "M", "]"}]}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"collected", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"First", "[", "collected", "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0012325267633543`*^9, 4.0012325586995564`*^9}, {
  4.001478399029243*^9, 4.001478416562289*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"ec562a46-8c81-47c9-b514-780d1313e7cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Display", " ", "right", " ", "action", " ", "of", " ", "a", " ", 
      "specific", " ", 
      RowBox[{"module", ".", " ", "\[IndentingNewLine]", "Output"}], " ", 
      "is", " ", "the", " ", "components", " ", "of", " ", "right", " ", 
      "action", " ", "\[Rho]", " ", "in", " ", "a", " ", "particular", " ", 
      "channel", " ", 
      RowBox[{"d", " ", "\[TensorProduct]", " ", "b"}]}], " ", "->", " ", 
     RowBox[{
      RowBox[{"e", ".", " ", "If"}], " ", "d", " ", "and", " ", "e", " ", 
      "only", " ", "occur", " ", "once"}]}], ",", " ", 
    RowBox[{
     RowBox[{"you", " ", "get", " ", 
      RowBox[{"{", 
       RowBox[{"d", ",", "b", ",", "e"}], "}"}]}], " ", "->", " ", 
     RowBox[{
     "scalar", " ", "coefficient", " ", "of", " ", "\[Rho]", " ", "in", " ", 
      "that", " ", "channel"}]}], ",", " ", 
    RowBox[{
    "and", " ", "if", " ", "there", " ", "are", " ", "multiple", " ", 
     "copies", " ", "of", " ", "d", " ", "or", " ", "e", " ", "then", " ", 
     "you", " ", "get", " ", "a", " ", "matrix", " ", "of", " ", "components",
      " ", "of", " ", 
     RowBox[{"\[Rho]", ".", " ", "\[IndentingNewLine]", "Then"}], " ", "you", 
     " ", "can", " ", "use", " ", "InducedSource", " ", "above", " ", "to", 
     " ", "separate", " ", "the", " ", 
     RowBox[{"copies", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DisplayRightAction", "[", 
    RowBox[{"M_Object", ",", "A_Object", ",", 
     RowBox[{"label_", ":", "None"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"blocks", ",", "heading"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"blocks", "=", 
       RowBox[{"RightActionBlocks", "[", 
        RowBox[{"M", ",", "A"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Column", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], ",", "\"\< -> \>\"", ",", 
            RowBox[{"MatrixForm", "[", 
             RowBox[{"Last", "[", "#", "]"}], "]"}]}], "}"}], "]"}], "&"}], "/@",
         "blocks"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{
  4.0012323441088552`*^9, {4.001478422009891*^9, 4.0014784329823*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"68dd025a-00c5-405c-913b-0aff18dd37cb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Find", " ", "simple", " ", 
   RowBox[{"modules", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.001232887231035*^9, 4.00123288928209*^9}, 
   4.001478458866989*^9, 4.001478503252047*^9, {4.001478570814909*^9, 
   4.001478577740603*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"8572396b-85ba-46bb-9b01-dc81c34fa762"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Find", " ", "dim", " ", "Hom_A", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["Ind", "A"], 
       RowBox[{"(", 
        SubscriptBox["c", "i"], ")"}]}], ",", 
      RowBox[{
       SubscriptBox["Ind", "A"], 
       RowBox[{"(", 
        SubscriptBox["c", "j"], ")"}]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"InducedHomDimensionMatrix", "[", "modules_List", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SimpleMultiplicity", "[", 
      RowBox[{
       RowBox[{"modules", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"modules", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "modules", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "modules", "]"}]}], "}"}]}], "]"}]}]}]], "Input",\

 CellLabel->"In[58]:=",ExpressionUUID->"1bf48c0d-bb0f-4394-847e-4104aa2cdc6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Finding", " ", "simple", " ", "modules", " ", "by", " ", "decomposing", 
    " ", "induced", " ", "modules"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AnalyseInducedModules", "[", "modules_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "labels", ",", "homDimensions", ",", "endDimensions", ",", 
        "simpleIndices", ",", "nonsimpleIndices", ",", "isomorphismClasses", 
        ",", "representativeIndices", ",", "categoryObjects", ",", 
        "underlyingVectors", ",", "knownMultiplicityMatrix", ",", 
        "residualHomDimensions", ",", "residualEndDimensions", ",", 
        "leftoverVectors", ",", "leftoverSimpleIndices", ",", 
        "unresolvedIndices", ",", "newSimpleClasses", ",", 
        "newSimpleRepresentativeIndices", ",", "newSimpleObjects", ",", 
        "decompositionData", ",", "objectRules"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"labels", "=", 
        RowBox[{"modules", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Induced", " ", "module", " ", 
           SubscriptBox["M", "c"]}], " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"c", " ", "\[TensorProduct]", " ", "A"}], " ", "from", 
            " ", "a", " ", "simple", " ", "object", " ", "c", " ", "in", " ", 
            "C", " ", "is", " ", "irreducible", " ", "iff", " ", "the", " ", 
            "multiplicity", " ", "of", " ", "c", " ", "in", " ", 
            SubscriptBox["M", "c"], " ", 
            RowBox[{"(", 
             RowBox[{"as", " ", "an", " ", "object", " ", "in", " ", "C"}], 
             ")"}], " ", "is", " ", "1.", " ", "This", " ", "follows", " ", 
            "from", " ", "hep"}], "-", 
           RowBox[{
            RowBox[{"th", "/", "0204148"}], " ", "proposition", " ", 
            RowBox[{"4.12", ".", " ", "That"}], " ", "is"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"induced", " ", "modules", " ", "with", " ", "one"}], "-", 
          RowBox[{
          "dimensional", " ", "endomorphism", " ", "space", " ", "are", " ", 
           RowBox[{"simple", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       
       RowBox[{"homDimensions", "=", 
        RowBox[{"InducedHomDimensionMatrix", "[", "modules", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"endDimensions", "=", 
        RowBox[{"Diagonal", "[", "homDimensions", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"simpleIndices", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "modules", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"endDimensions", "[", 
              RowBox[{"[", "#", "]"}], "]"}], "==", "1"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonsimpleIndices", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "modules", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"endDimensions", "[", 
              RowBox[{"[", "#", "]"}], "]"}], ">", "1"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "Denote", " ", "the", " ", "simple", " ", "induced", " ", "modules",
            " ", "by", " ", 
           SubscriptBox["S", "a"]}], " ", "=", " ", 
          RowBox[{
           RowBox[{
            SubscriptBox["Ind", "A"], 
            RowBox[{
             RowBox[{"(", "a", ")"}], ".", " ", "Two"}], " ", "simple", " ", 
            "induced", " ", "modules", " ", "from", " ", 
            SubscriptBox["a", "1"], " ", "and", " ", 
            SubscriptBox["a", "2"], " ", "in", " ", "C", " ", "are", " ", 
            "isomorphic", " ", "if", " ", "the", " ", "multiplicity", " ", 
            "of", " ", 
            SubscriptBox["a", "2"], " ", "in", " ", 
            SubscriptBox["S", 
             SubscriptBox["a", "1"]]}], "=", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], " ", "\[TensorProduct]", " ", "A"}], " ",
             "is", " ", "1", " ", "and", " ", "they", " ", "are", " ", "not", 
            " ", "isomorphic", " ", "if", " ", "it", " ", "is", " ", "0", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"from", " ", "Schur"}], ")"}], ".", " ", "That"}], " ", 
            "is"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"those", " ", "simples", " ", "with", " ", "dim", " ", 
           SubscriptBox["Hom", "A"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["S", 
              SubscriptBox["a", "1"]], ",", 
             SubscriptBox["S", 
              SubscriptBox["a", "2"]]}], ")"}]}], " ", "=", " ", 
          RowBox[{"1", " ", "are", " ", 
           RowBox[{"isomorphic", "."}]}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"isomorphismClasses", "=", 
        RowBox[{"Gather", "[", 
         RowBox[{"simpleIndices", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"homDimensions", "[", 
              RowBox[{"[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "]"}], ">", "0"}], "]"}], 
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Get", " ", "representative", " ", "of", " ", "each", " ", 
         "isomorphism", " ", "class"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"representativeIndices", "=", 
        RowBox[{"First", "/@", "isomorphismClasses"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Write", " ", "every", " ", "underlying", " ", "object", " ", "as", 
         " ", "a", " ", "multiplicity", " ", 
         RowBox[{"vector", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"categoryObjects", "=", 
        RowBox[{"Objects", "[", 
         RowBox[{"Parent", "[", 
          RowBox[{"modules", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"underlyingVectors", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SimpleMultiplicity", "[", 
           RowBox[{"d", ",", 
            RowBox[{"modules", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "modules", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "categoryObjects"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"objectRules", "[", "v_List", "]"}], ":=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"MapThread", "[", 
           RowBox[{"Rule", ",", 
            RowBox[{"{", 
             RowBox[{"categoryObjects", ",", "v"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"TrueQ", "[", 
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "==", "0"}], "]"}]}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"The", " ", "non"}], "-", 
          RowBox[{"simple", " ", "induced", " ", "modules", " ", 
           SubscriptBox["M", "c"], " ", "can", " ", "be", " ", "decomposed", 
           " ", "into", " ", "simples", " ", "by", " ", "first", " ", 
           "looking", " ", "at", " ", "dim", " ", 
           SubscriptBox["Hom", "A"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["M", "c"], ",", 
             SubscriptBox["S", "a"]}], ")"}], " ", "where", " ", 
           SubscriptBox["S", "a"], " ", "is", " ", "one", " ", "of", " ", 
           "the", " ", "simple", " ", "induced", " ", 
           RowBox[{"modules", ".", " ", "If"}], " ", "this", " ", "is", " ", 
           "1", " ", "then", " ", 
           SubscriptBox["S", "a"], " ", "appears", " ", "in", " ", "the", " ",
            "decomp", " ", "of", " ", 
           RowBox[{
            SubscriptBox["M", "c"], ".", " ", "In"}], " ", "the", " ", 
           "simplest", " ", "case"}]}], ",", " ", 
         RowBox[{"this", " ", "will", " ", "exhaust", " ", "dim", " ", 
          SubscriptBox["End", "A"], 
          RowBox[{"(", 
           SubscriptBox["M", "c"], ")"}]}], ",", " ", 
         RowBox[{"so", " ", 
          SubscriptBox["M", "c"], " ", "is", " ", "a", " ", "sum", " ", "of", 
          " ", "simples", " ", 
          SubscriptBox["S", "a"], " ", "identified", " ", 
          RowBox[{"above", ".", " ", "If"}], " ", "not"}], ",", " ", 
         RowBox[{
         "then", " ", "there", " ", "is", " ", "a", " ", "new", " ", "simple",
           " ", "module", " ", 
          RowBox[{"(", 
           RowBox[{"or", " ", "sum", " ", "thereof"}], ")"}], " ", "which", 
          " ", "must", " ", "be", " ", "added", " ", "to", " ", "the", " ", 
          "decomposition", " ", "of", " ", 
          RowBox[{
           SubscriptBox["M", "c"], ".", " ", "The"}], " ", "new", " ", 
          "module", " ", "can", " ", "be", " ", "found", " ", "as", " ", "an",
           " ", "object", " ", "in", " ", "C", " ", "from", " ", "the", " ", 
          "objects", " ", "underlying", " ", 
          SubscriptBox["M", "c"], " ", "and", " ", "the", " ", "simples", " ", 
          RowBox[{
           SubscriptBox["S", "a"], "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"If", " ", 
          SubscriptBox["S", "a"], " ", "is", " ", "an", " ", "isomorphism", 
          " ", "class", " ", "of", " ", "simple", " ", "induced", " ", 
          "modules", " ", "represented", " ", "by", " ", "the", " ", "simple",
           " ", "induced", " ", "module", " ", "with", " ", "index", " ", 
          RowBox[{"representativeIndices", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ",", 
         RowBox[{"then", " ", "dim", " ", 
          SubscriptBox["Hom", "A"], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["S", "a"], ",", 
            RowBox[{
             SubscriptBox["Ind", "A"], 
             RowBox[{"(", "j", ")"}]}]}], ")"}], " ", "is", " ", "the", " ", 
          "multiplicity", " ", "of", " ", "S_a", " ", "in", " ", 
          SubscriptBox["Ind", "A"], 
          RowBox[{
           RowBox[{"(", "j", ")"}], ".", " ", "This"}], " ", "establishes", 
          " ", "which", " ", "simple", " ", "induced", " ", "modules", " ", 
          SubscriptBox["S", "a"], " ", "are", " ", "in", " ", 
          SubscriptBox["Ind", "A"], 
          RowBox[{
           RowBox[{"(", "j", ")"}], "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"knownMultiplicityMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"homDimensions", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"representativeIndices", "[", 
              RowBox[{"[", "a", "]"}], "]"}], ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "modules", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "representativeIndices", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "Remove", " ", "the", " ", "contribution", " ", "of", " ", "all", 
            " ", "already"}], "-", 
           RowBox[{"known", " ", "simple", " ", "modules", " ", 
            RowBox[{
             SubscriptBox["M", "d"], ":", " ", "R"}]}]}], "=", 
          RowBox[{"H", "-", 
           RowBox[{"K", " ", 
            RowBox[{"K", "^", "T"}]}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"where", " ", "R", " ", "is", " ", "the", " ", "Hom"}], "-", 
          RowBox[{
          "dimension", " ", "matrix", " ", "of", " ", "the", " ", "leftover", 
           " ", "parts", " ", "and", " ", "K", " ", "is", " ", "the", " ", 
           "matrix", " ", "of", " ", "the", " ", "known", " ", "simple", " ", 
           "induced", " ", "modules", " ", 
           SubscriptBox["S", "a"], " ", "in", " ", 
           SubscriptBox["Ind", "A"], 
           RowBox[{
            RowBox[{"(", "j", ")"}], "."}]}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"residualHomDimensions", "=", 
        RowBox[{"homDimensions", "-", 
         RowBox[{"knownMultiplicityMatrix", ".", 
          RowBox[{"Transpose", "[", "knownMultiplicityMatrix", "]"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"residualEndDimensions", "=", 
        RowBox[{"Diagonal", "[", "residualHomDimensions", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Underlying", " ", "object", " ", "of", " ", "the", " ", "leftover", 
          " ", "part", " ", "of", " ", 
          SubscriptBox["Ind", "A"], 
          RowBox[{"(", "j", ")"}]}], ":", " ", 
         RowBox[{
          RowBox[{"underlying", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["Ind", "A"], 
             RowBox[{"(", "j", ")"}]}], ")"}]}], " ", "-", " ", 
          RowBox[{"Sum_a", " ", "multiplicity", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["S", "a"], " ", "in", " ", 
             SubscriptBox["Ind", "A"], 
             RowBox[{"(", "j", ")"}]}], ")"}], " ", "underlying", 
           RowBox[{
            RowBox[{"(", 
             SubscriptBox["S", "a"], ")"}], "."}]}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"leftoverVectors", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"underlyingVectors", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"knownMultiplicityMatrix", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "a"}], "]"}], "]"}], "*", 
              RowBox[{"underlyingVectors", "[", 
               RowBox[{"[", 
                RowBox[{"representativeIndices", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"Length", "[", "representativeIndices", "]"}]}], 
              "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "modules", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "If", " ", "the", " ", "residual", " ", "endomorphism", " ", 
         "dimension", " ", "is", " ", "1", " ", "then", " ", "leftover", " ", 
         "part", " ", "is", " ", "a", " ", "single", " ", "new", " ", 
         "simple", " ", 
         RowBox[{"module", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"leftoverSimpleIndices", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"nonsimpleIndices", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"residualEndDimensions", "[", 
              RowBox[{"[", "#", "]"}], "]"}], "==", "1"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Identify", " ", "occurrences", " ", "of", " ", "the", " ", "same", 
         " ", "new", " ", "simple", " ", 
         RowBox[{"module", ".", " ", 
          RowBox[{"(", 
           RowBox[{
           "We", " ", "do", " ", "not", " ", "want", " ", "to", " ", 
            "introduce", " ", "too", " ", "many", " ", "new", " ", "simples", 
            " ", "beyond", " ", "the", " ", "induced", " ", "simples", " ", 
            SubscriptBox["S", "a"]}], ")"}], "."}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"newSimpleClasses", "=", 
        RowBox[{"Gather", "[", 
         RowBox[{"leftoverSimpleIndices", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"residualHomDimensions", "[", 
              RowBox[{"[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "]"}], "==", "1"}], "]"}], 
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newSimpleRepresentativeIndices", "=", 
        RowBox[{"First", "/@", "newSimpleClasses"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Underlying", " ", "objects", " ", "in", " ", "C", " ", "of", " ", 
         "the", " ", "new", " ", "simple", " ", "modules", " ", "can", " ", 
         "be", " ", "found", " ", "from", " ", "those", " ", "of", " ", 
         SubscriptBox["Ind", "A"], 
         RowBox[{"(", "j", ")"}], " ", "and", " ", "the", " ", "simple", " ", 
         "induced", " ", "modules", " ", 
         RowBox[{
          SubscriptBox["S", "a"], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"newSimpleObjects", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Dispatch", "[", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Name", "->", 
              RowBox[{"NewSimple", "[", "a", "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"OccursInInducedModules", "->", 
              RowBox[{"labels", "[", 
               RowBox[{"[", 
                RowBox[{"newSimpleClasses", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"UnderlyingObject", "->", 
              RowBox[{"objectRules", "[", 
               RowBox[{"leftoverVectors", "[", 
                RowBox[{"[", 
                 RowBox[{"newSimpleRepresentativeIndices", "[", 
                  RowBox[{"[", "a", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
            "\[IndentingNewLine]", "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "newSimpleClasses", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Give", " ", "the", " ", "decomposition", " ", "of", " ", "each", " ",
          "nonsimple", " ", "induced", " ", "module", " ", "into", " ", 
         "simple", " ", "induced", " ", "modules", " ", 
         SubscriptBox["S", "a"], " ", "and", " ", "new", " ", "simple", " ", 
         "modules", " ", "for", " ", "the", " ", "left", " ", "over", " ", 
         RowBox[{"parts", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"decompositionData", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"j", "=", 
               RowBox[{"nonsimpleIndices", "[", 
                RowBox[{"[", "b", "]"}], "]"}]}], ",", "knownPositions", ",", 
              "knownExpression", ",", "newSimpleNumber", ",", 
              "leftoverExpression"}], "}"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"knownPositions", "=", 
              RowBox[{"Select", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "representativeIndices", "]"}], "]"}],
                 ",", 
                RowBox[{
                 RowBox[{"TrueQ", "[", 
                  RowBox[{
                   RowBox[{"knownMultiplicityMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "#"}], "]"}], "]"}], ">", "0"}], "]"}], 
                 "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"knownExpression", "=", 
              RowBox[{"Total", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"knownMultiplicityMatrix", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "a"}], "]"}], "]"}], "*", 
                  RowBox[{"Induced", "[", 
                   RowBox[{"labels", "[", 
                    RowBox[{"[", 
                    RowBox[{"representativeIndices", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], "]"}], "]"}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "knownPositions"}], "}"}]}], "]"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"newSimpleNumber", "=", 
              RowBox[{"SelectFirst", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "newSimpleClasses", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"newSimpleClasses", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], ",", "j"}], "]"}], "&"}], 
                ",", "None"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"leftoverExpression", "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"residualEndDimensions", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "==", "0"}], ",", "0", ",", 
                
                RowBox[{
                 RowBox[{"residualEndDimensions", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "==", "1"}], ",", 
                RowBox[{"NewSimple", "[", "newSimpleNumber", "]"}], ",", 
                "True", ",", 
                RowBox[{"UnresolvedRemainder", "[", 
                 RowBox[{"labels", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}]}], 
               "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"Dispatch", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"InducingObject", "->", 
                 RowBox[{"labels", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"EndomorphismDimension", "->", 
                 RowBox[{"endDimensions", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"KnownSimpleSummands", "->", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Induced", "[", 
                    RowBox[{"labels", "[", 
                    RowBox[{"[", 
                    RowBox[{"representativeIndices", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], "]"}], "]"}], "]"}], "->", 
                    RowBox[{"knownMultiplicityMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "a"}], "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "knownPositions"}], "}"}]}], "]"}]}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"ResidualEndomorphismDimension", "->", 
                 RowBox[{"residualEndDimensions", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"LeftoverObject", "->", 
                 RowBox[{"objectRules", "[", 
                  RowBox[{"leftoverVectors", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"Decomposition", "->", 
                 RowBox[{"knownExpression", "+", "leftoverExpression"}]}]}], 
               "\[IndentingNewLine]", "}"}], "]"}]}]}], "\[IndentingNewLine]",
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"Length", "[", "nonsimpleIndices", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Dispatch", "[", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"HomDimensionMatrix", "->", "homDimensions"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"EndomorphismDimensions", "->", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{"labels", ",", "endDimensions"}], "}"}]}], "]"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"SimpleInducingObjects", "->", 
           RowBox[{"labels", "[", 
            RowBox[{"[", "simpleIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"NonSimpleInducingObjects", "->", 
           RowBox[{"labels", "[", 
            RowBox[{"[", "nonsimpleIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"SimpleIsomorphismClasses", "->", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"labels", "[", 
               RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
             "isomorphismClasses"}], ")"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
          "SimpleRepresentativeIndices", "->", "representativeIndices"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"SimpleRepresentativeInducingObjects", "->", 
           RowBox[{"labels", "[", 
            RowBox[{"[", "representativeIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"SimpleModuleRepresentatives", "->", 
           RowBox[{"modules", "[", 
            RowBox[{"[", "representativeIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
          "KnownSimpleMultiplicityMatrix", "->", "knownMultiplicityMatrix"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
          "ResidualHomDimensionMatrix", "->", "residualHomDimensions"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"NonSimpleDecompositions", "->", "decompositionData"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"NewSimpleIsomorphismClasses", "->", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"labels", "[", 
               RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
             "newSimpleClasses"}], ")"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"NewSimpleObjects", "->", "newSimpleObjects"}]}], 
         "\[IndentingNewLine]", "}"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  4.001232671524085*^9, {4.001232899960845*^9, 4.001232911896062*^9}, {
   4.001478471507511*^9, 4.001478606055832*^9}, {4.00147863656441*^9, 
   4.001478729740123*^9}, {4.001478799362515*^9, 4.0014788620418873`*^9}, {
   4.001478989399391*^9, 4.001479206990362*^9}, {4.001479351854488*^9, 
   4.0014793808521957`*^9}, {4.001479414295568*^9, 4.001479483048727*^9}, 
   4.0014798344477987`*^9, {4.001479908847828*^9, 4.001479954276862*^9}, {
   4.0014803615150623`*^9, 4.0014803845048122`*^9}, {4.001480488327984*^9, 
   4.0014805133537827`*^9}, {4.001480780331427*^9, 4.001480901730445*^9}, {
   4.0014809656392927`*^9, 4.001481035903606*^9}, {4.001481085508685*^9, 
   4.001481116832209*^9}, {4.001481149256281*^9, 4.001481150596609*^9}, {
   4.001481304575347*^9, 4.001481322104879*^9}, {4.001481368296853*^9, 
   4.001481484784872*^9}, {4.001482986087326*^9, 4.001483002084229*^9}, 
   4.001483311948515*^9},ExpressionUUID->"d1f8b2ee-6b34-481a-bb6c-\
02bdb846df2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Call", " ", "properties", " ", "of", " ", "induced", " ", "module", " ", 
    "analysis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Return", " ", "matrix", " ", "of", " ", "hom"}], "-", 
    RowBox[{"space", " ", "dimensions"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HomDimensionMatrix", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"HomDimensionMatrix", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "matrix", " ", "of", " ", "endomorphism", " ", "space", 
     " ", "dimensions"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EndomorphismDimensions", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"EndomorphismDimensions", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "objects", " ", "which", " ", "give", " ", "simple", " ", 
     "induced", " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleInducingObjects", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleInducingObjects", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Return", " ", "obects", " ", "which", " ", "give", " ", "non"}],
      "-", 
     RowBox[{"simple", " ", "induced", " ", "modules"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NonSimpleInducingObjects", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"NonSimpleInducingObjects", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "isomorphism", " ", "class", " ", "of", " ", "simple", " ",
      "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleIsomorphismClasses", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleIsomorphismClasses", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "indices", " ", "of", " ", "representative", " ", "of", 
     " ", "each", " ", "simple", " ", "induced", " ", "module"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleRepresentativeIndices", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleRepresentativeIndices", ",", "indMods"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "object", " ", "of", " ", "representative", " ", "of", " ",
      "each", " ", "simple", " ", "induced", " ", "module"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleRepresentativeInducingObjects", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleRepresentativeInducingObjects", ",", "indMods"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "representatives", " ", "of", " ", "the", " ", "simple", 
     " ", "induced", " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleModuleRepresentatives", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleModuleRepresentatives", ",", "indMods"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Return", " ", "matrix", " ", "of", " ", "multiplicities", " ", "of", 
      " ", "the", " ", "simple", " ", "induced", " ", "modules", " ", "in", 
      " ", "the", " ", "non"}], "-", 
     RowBox[{"simple", " ", "induced", " ", "modules"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KnownSimpleMultiplicityMatrix", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"KnownSimpleMultiplicityMatrix", ",", "indMods"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Return", " ", "matrix", " ", "of", " ", "hom"}], "-", 
     RowBox[{
     "space", " ", "dimensions", " ", "which", " ", "are", " ", "left", " ", 
      "over", " ", "after", " ", "removing", " ", "the", " ", "contributions",
       " ", "of", " ", "simple", " ", "induced", " ", "modules"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ResidualHomDimensionMatrix", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"ResidualHomDimensionMatrix", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Return", " ", "decomposition", " ", "of", " ", "non"}], "-", 
     RowBox[{"simple", " ", "induced", " ", "modules"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NonSimpleDecompositions", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"NonSimpleDecompositions", ",", "indMods"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Return", " ", "isomorphism", " ", "classes", " ", "of", " ", "any", " ",
       "new", " ", "simple", " ", "modules", " ", "introduced", " ", "by", 
      " ", "decomposing", " ", "non"}], "-", 
     RowBox[{"simple", " ", "induced", " ", "modules"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NewSimpleIsomorphismClasses", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"NewSimpleIsomorphismClasses", ",", "indMods"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Return", " ", "the", " ", "new", " ", "simple", " ", "objects", " ", 
      "introduced", " ", "by", " ", "decomposing", " ", "non"}], "-", 
     RowBox[{"simple", " ", "induced", " ", "modules"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NewSimpleObjects", "[", "indMods_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"NewSimpleObjects", ",", "indMods"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{4.001483182282428*^9, 4.0014833401922092`*^9}, {
  4.001483468100575*^9, 4.001483493765752*^9}, {4.001484676572961*^9, 
  4.001484923942759*^9}},ExpressionUUID->"d4d949fc-8cb0-4aae-9065-\
0899ca3afcba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "fusion", " ", "of", " ", "the", " ", "simple", " ", 
    RowBox[{"modules", ".", " ", "We"}], " ", "assume", " ", "that", " ", 
    "all", " ", "simple", " ", "modules", " ", "are", " ", "induced", " ", 
    "modules", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "there"}], " ", "are", " ", 
       RowBox[{"no", " ", "'"}], 
       RowBox[{"new", "'"}], " ", "simples", " ", "introduced", " ", "by", 
       " ", "decomposing", " ", "induced", " ", 
       RowBox[{"modules", ".", " ", "In"}], " ", "this", " ", "case", " ", 
       RowBox[{
        SubscriptBox["M", "c"], " ", 
        SubscriptBox["\[TensorProduct]", "A"], " ", 
        SubscriptBox["M", 
         RowBox[{"c", "'"}]]}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["M", 
         RowBox[{"c", "\[TensorProduct]", 
          RowBox[{"c", "'"}]}]], ".", " ", "This"}], " ", "is", " ", "the", 
       " ", "case", " ", "for", " ", "U", 
       SubscriptBox[
        RowBox[{"(", "2", ")"}], 
        RowBox[{"4", ",", "6"}]], " ", "needed", " ", "in", " ", "the", " ", 
       RowBox[{
       "paper", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "Can"}], " ", "use", " ", "simpleNames", " ", "to", " ", "make", " ", 
       "output", " ", "more", " ", "readable", " ", 
       RowBox[{"(", 
        RowBox[{"see", " ", "example"}], ")"}]}]}], " "}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ComputeModuleFusionRing", "[", 
      RowBox[{"modules_List", ",", "analysis_", ",", 
       RowBox[{"simpleNames_", ":", "Automatic"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "cat", ",", "allInducingObjects", ",", "representativeObjects", ",", 
         "knownMultiplicityMatrix", ",", "names", ",", "numberOfSimples", ",",
          "fusionCoefficients", ",", "fusionTable", ",", "fusionRules"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cat", "=", 
         RowBox[{"Parent", "[", 
          RowBox[{"modules", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"allInducingObjects", "=", 
         RowBox[{"modules", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"representativeObjects", "=", 
         RowBox[{
         "SimpleRepresentativeInducingObjects", "[", "analysis", "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"knownMultiplicityMatrix", "=", 
         RowBox[{"KnownSimpleMultiplicityMatrix", "[", "analysis", "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numberOfSimples", "=", 
         RowBox[{"Length", "[", "representativeObjects", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"names", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"simpleNames", "===", "Automatic"}], ",", 
           RowBox[{"Induced", "/@", "representativeObjects"}], ",", 
           "simpleNames"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "names", "]"}], "=!=", "numberOfSimples"}], 
          ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<The list of names must have one entry for each simple \
module.\>\"", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"fusionCoefficients", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j", ",", "a"}], "]"}], "]"}], " ", "is", " ", 
           "the", " ", "multiplicity", " ", "of", " ", "the", " ", "simple", 
           " ", "A"}], "-", 
          RowBox[{
          "module", " ", "a", " ", "in", " ", "the", " ", "product", " ", 
           "of", " ", "simples", " ", "i", " ", "and", " ", 
           RowBox[{"j", ".", " ", "First"}], " ", "fuse", " ", "the", " ", 
           "\[IndentingNewLine]", "inducing", " ", "objects", " ", 
           SubscriptBox["c", "i"], " ", "and", " ", 
           SubscriptBox["c", "j"], " ", "in", " ", 
           RowBox[{"C", ".", " ", "Then"}], " ", "decompose", " ", "every", 
           " ", "resulting", " ", "induced", " ", 
           RowBox[{"module", "."}]}]}], "*)"}], 
        RowBox[{"fusionCoefficients", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Fusion", "[", 
               RowBox[{
                RowBox[{"representativeObjects", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"representativeObjects", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"allInducingObjects", "[", 
                 RowBox[{"[", "d", "]"}], "]"}], ",", "cat"}], "]"}], "*", 
              RowBox[{"knownMultiplicityMatrix", "[", 
               RowBox[{"[", 
                RowBox[{"d", ",", "a"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"d", ",", 
               RowBox[{"Length", "[", "allInducingObjects", "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "numberOfSimples"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "numberOfSimples"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "numberOfSimples"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Convert", " ", "each", " ", "multiplicity", " ", "vector", " ", 
          "into", " ", "a", " ", "symbolic", " ", "direct", " ", 
          RowBox[{"sum", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"fusionTable", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"fusionCoefficients", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", "names"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "numberOfSimples"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "numberOfSimples"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "One", " ", "rule", " ", "for", " ", "every", " ", "unordered", " ", 
          "pair", " ", "of", " ", "simple", " ", 
          RowBox[{"modules", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"fusionRules", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FusionProduct", "[", 
              RowBox[{
               RowBox[{"names", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"names", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "->", 
             RowBox[{"fusionTable", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "numberOfSimples"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "i", ",", "numberOfSimples"}], "}"}]}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Dispatch", "[", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SimpleNames", "->", "names"}], ",", "\[IndentingNewLine]", 
           RowBox[{
           "RepresentativeInducingObjects", "->", "representativeObjects"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"FusionCoefficients", "->", "fusionCoefficients"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"FusionTable", "->", "fusionTable"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"FusionRules", "->", "fusionRules"}]}], 
          "\[IndentingNewLine]", "}"}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Properties", " ", "of", " ", "fusion", " ", "analysis"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "names", " ", "given", " ", "to", " ", "the", " ", 
     "simple", " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimpleNames", "[", "fusionRing_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"SimpleNames", ",", "fusionRing"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "representative", " ", "of", " ", "the", " ", "induced", 
     " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RepresentativeInducingObjects", "[", "fusionRing_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"RepresentativeInducingObjects", ",", "fusionRing"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "coefficients", " ", "of", " ", "the", " ", "fusion", " ", 
     "rules", " ", "between", " ", "simple", " ", "modules"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionCoefficients", "[", "fusionRing_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"FusionCoefficients", ",", "fusionRing"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "fusion", " ", "table", " ", "of", " ", "the", " ", 
     "simple", " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionTable", "[", "fusionRing_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"FusionTable", ",", "fusionRing"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Return", " ", "fusion", " ", "rules", " ", "of", " ", "the", " ", 
     "simple", " ", "modules"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionRules", "[", "fusionRing_", "]"}], ":=", 
     RowBox[{"Replace", "[", 
      RowBox[{"FusionRules", ",", "fusionRing"}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{4.001480644201087*^9, 4.001480678249755*^9}, {
   4.0014835039550323`*^9, 4.001483652229208*^9}, {4.0014836830570183`*^9, 
   4.001483789700746*^9}, {4.0014841213941717`*^9, 4.001484125423463*^9}, 
   4.001484441582035*^9, {4.0014849280557013`*^9, 
   4.001484985075738*^9}},ExpressionUUID->"44b5d8ed-7c7d-4665-903a-\
93270290a45a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Display", " ", "the", " ", "fusion", " ", "rules", " ", "as", " ", "a", 
    " ", "table"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DisplayModuleFusionTable", "[", "fusionRing_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"names", ",", "table", ",", "rows"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"names", "=", 
        RowBox[{"SimpleNames", "[", "fusionRing", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"table", "=", 
        RowBox[{"FusionTable", "[", "fusionRing", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rows", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{"Prepend", ",", 
          RowBox[{"{", 
           RowBox[{"table", ",", "names"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Grid", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{"rows", ",", 
           RowBox[{"Prepend", "[", 
            RowBox[{
            "names", ",", 
             "\"\<\!\(\*SubscriptBox[\(\[TensorProduct]\), \(A\)]\)\>\""}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"Frame", "->", "All"}]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{4.0014838761470537`*^9, 4.001483912572866*^9}, {
  4.00148459098671*^9, 4.001484591782435*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"eb0f784c-df59-4b2c-a646-abe57209f294"]
}, Open  ]]
},
WindowSize->{1512, 921},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff44637f-b095-47bd-8b62-b47a59f56d4b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 93, 0, 67, "Section",ExpressionUUID->"3bf82f8c-30d4-4838-ace7-8ec89741a56f"],
Cell[676, 24, 408, 9, 52, "Input",ExpressionUUID->"21801dbd-6256-4308-bb1d-142407736e28"],
Cell[1087, 35, 12431, 305, 908, "Input",ExpressionUUID->"fdd34068-4b78-4cba-90c3-ee4ea73619a4"],
Cell[13521, 342, 4261, 111, 360, "Input",ExpressionUUID->"025af75a-3e99-43fd-81ea-1468617df2c5"],
Cell[17785, 455, 2857, 74, 359, "Input",ExpressionUUID->"e807d361-556f-4a0d-9d7b-c4443f83cb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20679, 534, 98, 0, 67, "Section",ExpressionUUID->"bd30b6b8-ade3-4409-89f6-c2809d435d41"],
Cell[20780, 536, 470, 11, 52, "Input",ExpressionUUID->"fe5a120c-7667-4196-8e60-fac619c7edcb"],
Cell[21253, 549, 461, 11, 52, "Input",ExpressionUUID->"a71a624b-2c3b-42d7-a10a-a5e3fe463ff5"],
Cell[21717, 562, 578, 14, 52, "Input",ExpressionUUID->"15863438-db4f-4721-8227-e863462f6232"],
Cell[22298, 578, 547, 14, 52, "Input",ExpressionUUID->"a6ea8737-974a-44b2-93d1-4dbb57ce06c4"],
Cell[22848, 594, 547, 14, 52, "Input",ExpressionUUID->"e6006b24-5ca0-43e8-850f-f3969cf02539"],
Cell[23398, 610, 748, 19, 52, "Input",ExpressionUUID->"09e60ab6-9876-47d5-be9e-cf9d9d0883cb"],
Cell[24149, 631, 658, 15, 52, "Input",ExpressionUUID->"e8560180-043e-4de1-8ea6-442f3b24b27b"],
Cell[24810, 648, 511, 13, 52, "Input",ExpressionUUID->"11f30eea-45ef-4168-ab9a-29bccbc8e4c2"],
Cell[25324, 663, 511, 13, 52, "Input",ExpressionUUID->"059fec1e-353c-4dea-b03a-dad316c15a95"],
Cell[25838, 678, 598, 16, 52, "Input",ExpressionUUID->"1184cc09-e2d0-4c4a-a786-a99838b3fc60"],
Cell[26439, 696, 596, 16, 52, "Input",ExpressionUUID->"cd5e93e2-3e6e-4636-83dd-a60c4afdd74b"],
Cell[27038, 714, 730, 19, 73, "Input",ExpressionUUID->"8e077fac-66e9-4050-8bf0-a563f83ee59c"],
Cell[27771, 735, 513, 12, 52, "Input",ExpressionUUID->"95cfd6e0-e16c-48e2-b6c6-62178113c5da"],
Cell[28287, 749, 635, 14, 52, "Input",ExpressionUUID->"26a3ffa5-2931-4b7b-adfe-6ef5ac93d54a"],
Cell[28925, 765, 859, 22, 52, "Input",ExpressionUUID->"4fb377d2-87a2-48ef-8b7e-0332f0507d6d"],
Cell[29787, 789, 4287, 105, 157, "Input",ExpressionUUID->"b2e2dbaf-891d-41e4-acaf-d30940fa53da"],
Cell[34077, 896, 4572, 109, 287, "Input",ExpressionUUID->"c35d3761-2831-45f6-b368-b51a9dc7047b"],
Cell[38652, 1007, 2702, 65, 178, "Input",ExpressionUUID->"118369d3-972c-4b10-b901-9d1c5469e520"],
Cell[41357, 1074, 1246, 32, 52, "Input",ExpressionUUID->"18862145-6b50-4988-9f7a-3454330d8920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42640, 1111, 98, 0, 67, "Section",ExpressionUUID->"0b9ae006-98e9-49f7-a1da-a50f8391303f"],
Cell[42741, 1113, 7268, 184, 325, "Input",ExpressionUUID->"f51659c3-a458-4bb1-b25e-b8a5ac0b8fb0"],
Cell[50012, 1299, 4927, 127, 247, "Input",ExpressionUUID->"dcf57965-75c8-46c4-8ac8-d11b3e314a8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54976, 1431, 104, 0, 67, "Section",ExpressionUUID->"fbb45523-700f-43e1-ae56-4608e5d7d28f"],
Cell[55083, 1433, 609, 13, 52, "Input",ExpressionUUID->"054da8fe-af3f-4a99-82a2-9c0fd67a9493"],
Cell[55695, 1448, 1405, 32, 178, "Input",ExpressionUUID->"f305cf8a-0c66-458b-9179-3ef9d0ad5d1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57137, 1485, 109, 0, 67, "Section",ExpressionUUID->"d3fce27a-337a-4533-9b04-b198335da906"],
Cell[57249, 1487, 480, 12, 52, "Input",ExpressionUUID->"1876f2e9-0311-4e0a-8c04-0fc1399b5568"],
Cell[57732, 1501, 635, 15, 52, "Input",ExpressionUUID->"ed1da25c-f8c7-46aa-98c3-b7c83bf6747e"],
Cell[58370, 1518, 744, 19, 52, "Input",ExpressionUUID->"d30a0a77-98de-4f85-ad9a-b56e7decd4af"],
Cell[59117, 1539, 907, 26, 73, "Input",ExpressionUUID->"1af7ba05-8c0e-4cbc-8f86-35e77efbcb88"],
Cell[60027, 1567, 1050, 25, 52, "Input",ExpressionUUID->"538e6ba6-c370-4e0a-a09d-df0894f08c78"],
Cell[61080, 1594, 1281, 34, 94, "Input",ExpressionUUID->"adda7132-e990-446c-bbb2-f1e63fed0b3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62398, 1633, 98, 0, 67, "Section",ExpressionUUID->"6f002d4f-bc52-4204-aec9-8757d02b41de"],
Cell[62499, 1635, 8632, 200, 871, "Input",ExpressionUUID->"6c2265fd-da0d-44db-a172-ebf5b861035e"],
Cell[71134, 1837, 2721, 66, 262, "Input",ExpressionUUID->"264e1bf5-aada-4516-9ec9-e76a8ae85ac4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73892, 1908, 103, 0, 67, "Section",ExpressionUUID->"9cfe6cfb-61ab-41f5-9ebd-b0aa37d0954f"],
Cell[73998, 1910, 1234, 30, 54, "Input",ExpressionUUID->"c9767aa4-5d07-4f91-b5a5-797afce81c9d"],
Cell[75235, 1942, 618, 16, 52, "Input",ExpressionUUID->"dcb9f312-2a13-4433-a644-e1ad9618748c"],
Cell[75856, 1960, 598, 16, 52, "Input",ExpressionUUID->"56693b55-d41b-4ed3-b7c4-c04e8e84cbdd"],
Cell[76457, 1978, 2814, 68, 136, "Input",ExpressionUUID->"3fa3bd5b-a9a8-41dd-86d3-a5150f4fcfce"],
Cell[79274, 2048, 2336, 57, 136, "Input",ExpressionUUID->"6bb7dde6-811b-43f5-89be-228201f73222"],
Cell[81613, 2107, 4275, 102, 241, "Input",ExpressionUUID->"4e2ccd22-8d8a-42a8-a838-4ea1c409501f"],
Cell[85891, 2211, 5279, 124, 349, "Input",ExpressionUUID->"192ad92f-d3d7-445d-9836-40abbd242a49"],
Cell[91173, 2337, 5291, 124, 283, "Input",ExpressionUUID->"a1654033-ca05-493c-b785-67441e177847"],
Cell[96467, 2463, 293, 6, 30, "Input",ExpressionUUID->"f844b0a6-b9a4-4841-aeae-d097293eafcf"],
Cell[96763, 2471, 3564, 85, 272, "Input",ExpressionUUID->"e6341069-9540-43d8-adbc-cd1987be00b5"],
Cell[100330, 2558, 1173, 32, 52, "Input",ExpressionUUID->"23345e60-230e-4023-b6c8-14e3371f50e1"],
Cell[101506, 2592, 3211, 81, 220, "Input",ExpressionUUID->"2624b34b-3827-4873-a818-a15a785ff6d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104754, 2678, 81, 0, 67, "Section",ExpressionUUID->"306e7d7a-2a81-4a5a-bab7-d2e588f4ef57"],
Cell[104838, 2680, 9474, 223, 755, "Input",ExpressionUUID->"3a501af2-f56b-494b-ba9b-3b9bde436cef"],
Cell[114315, 2905, 714, 17, 52, "Input",ExpressionUUID->"de4708a5-aea6-416b-9288-69b5e2f29b4b"],
Cell[115032, 2924, 882, 22, 52, "Input",ExpressionUUID->"525c5b50-8dea-4198-ada0-074d9a904bc3"],
Cell[115917, 2948, 643, 17, 52, "Input",ExpressionUUID->"1432135e-986c-4132-a0e0-5f0fad36a46f"],
Cell[116563, 2967, 928, 20, 199, "Input",ExpressionUUID->"d2b9f2da-1789-4f28-95e7-4a7033f0d6aa"],
Cell[117494, 2989, 3796, 97, 241, "Input",ExpressionUUID->"ec562a46-8c81-47c9-b514-780d1313e7cb"],
Cell[121293, 3088, 2477, 56, 178, "Input",ExpressionUUID->"68dd025a-00c5-405c-913b-0aff18dd37cb"],
Cell[123773, 3146, 369, 7, 30, "Input",ExpressionUUID->"8572396b-85ba-46bb-9b01-dc81c34fa762"],
Cell[124145, 3155, 1125, 34, 54, "Input",ExpressionUUID->"1bf48c0d-bb0f-4394-847e-4104aa2cdc6e"],
Cell[125273, 3191, 28424, 621, 2079, "Input",ExpressionUUID->"d1f8b2ee-6b34-481a-bb6c-02bdb846df2f"],
Cell[153700, 3814, 6870, 161, 829, "Input",ExpressionUUID->"d4d949fc-8cb0-4aae-9065-0899ca3afcba"],
Cell[160573, 3977, 11180, 253, 1173, "Input",ExpressionUUID->"44b5d8ed-7c7d-4665-903a-93270290a45a"],
Cell[171756, 4232, 1551, 41, 157, "Input",ExpressionUUID->"eb0f784c-df59-4b2c-a646-abe57209f294"]
}, Open  ]]
}
]
*)



==> anc/conf-embeddings.nb <==
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"StripTrailingZeros", "[", 
   RowBox[{"{", 
    RowBox[{"a___", ",", 
     RowBox[{"0", "..."}]}], "}"}], "]"}], ":=", 
  RowBox[{
  "{", "a", 
   "}"}]}]], "Input",ExpressionUUID->"61d5655a-0252-49bc-95c2-2f1a549ab537"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Converts", " ", "a", " ", "list", " ", "of", " ", "SU", 
    SubscriptBox[
     RowBox[{"(", "N", ")"}], "M"], " ", "Dynkin", " ", "labels", " ", "to", " ",
     "a", " ", "Young", " ", 
    RowBox[{"diagram", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DynkinToYoung", "[", "lam_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"lam", ",", "1"}], "]"}], "//", "Reverse"}], "//", 
      "Accumulate"}], "//", "Reverse"}], "//", 
    "StripTrailingZeros"}]}]}]], \
"Input",ExpressionUUID->"a98e8668-3fb1-4fdb-8692-322c8b10f1fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Calculate", " ", "the", " ", "Lagrangian", " ", "algebra", " ", 
    SubscriptBox["A", "l"], " ", "in", " ", "U", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", "n", ")"}], 
      RowBox[{
       RowBox[{"n", "+", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]}]], "."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"calcAl", "[", "n_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "lam", ",", "c"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"n", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "*", "s"}], "//", "ReverseSort"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"lam", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1", "-", 
             RowBox[{"a", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{"a", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"a", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], ".", 
          FractionBox[
           RowBox[{"1", "+", "s"}], "2"]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"DynkinToYoung", "@", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{"lam", ",", "c"}], "]"}]}], ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "n", " ", "c"}], ",", 
            RowBox[{"2", "n", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]}], "]"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "n"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], \
"Input",ExpressionUUID->"7b453bc0-83be-4d20-9c51-a65a9b715cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"calcAl", "[", "2", "]"}], "//", 
  "Sort"}]], "Input",ExpressionUUID->"bb2c2979-2768-4ad3-8470-3b799728a163"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",ExpressionUUID->"8dad2315-8b9c-44c4-b550-9f2dc36f1f10"]
}, Open  ]]
},
WindowSize->{837.75, 606},
WindowMargins->{{Automatic, 279.75}, {Automatic, 67.5}},
PrivateNotebookOptions->{"FileOutlineCache"->False},
CellLabelAutoDelete->True,
TrackCellChangeTimes->False,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9206e7b8-eac1-4977-b3a6-0da240bab020"
]

